Scalable and Probabilistic Leaderless BFT Consensus through Metastability

This paper introduces a family of leaderless Byzantine fault tolerance protocols, built around a metastable mechanism via network subsampling. These protocols provide a strong probabilistic safety guarantee in the presence of Byzantine adversaries while their concurrent and leaderless nature enables them to achieve high throughput and scalability. Unlike blockchains that rely on proof-of-work, they are quiescent and green. Unlike traditional consensus protocols where one or more nodes typically process linear bits in the number of total nodes per decision, no node processes more than logarithmic bits. It does not require accurate knowledge of all participants and exposes new possible tradeoffs and improvements in safety and liveness for building consensus protocols. The paper describes the Snow protocol family, analyzes its guarantees, and describes how it can be used to construct the core of an internet-scale electronic payment system called Avalanche, which is evaluated in a large scale deployment. Experiments demonstrate that the system can achieve high throughput (3400 tps), provide low confirmation latency (1.35 sec), and scale well compared to existing systems that deliver similar functionality. For our implementation and setup, the bottleneck of the system is in transaction verification.

==> calculations/hyper.py <==
import multiprocessing
from decimal import Decimal
import decimal
decimal.getcontext = 1000
import matplotlib.pyplot as plt
import math
import numpy as np

def nck(n, k):
    return Decimal(math.factorial(n))/(Decimal(math.factorial(k))*Decimal(math.factorial(n-k)))

def hyperpmf(population, successes, draws, observed_successes):
    ret = nck(successes, observed_successes)*(nck(population-successes, draws-observed_successes)/nck(population, draws))
    return ret

def hyperormore(tup):
    total = Decimal('0')
    N = tup[0]
    K = tup[1]
    n = tup[2]
    k = tup[3]
    for i in range(k, n+1):
        total += hyperpmf(N, K, n, i)
    return total

# with multiprocessing.Pool(20) as p:
#     ranges = range(5000, 8200, 200)
#     y = p.map(hyperormore, [(10000, i, 100, 80) for i in ranges])

# plt.plot(ranges, y)
# plt.show()

from scipy.stats import hypergeom

def hyperormore_fast(pop, succ, sample, threshold):
    rv = hypergeom(pop, succ, sample)
    return 1 - rv.cdf(threshold) + rv.pmf(threshold)

import pykov

'''
Attempting to instantiate the Markov process that describes an attack where 
the Byzantine nodes partition the network into some H1 and H2 sets, and then 
attempt to constantly try to prefer one trasanaction over the other. 
'''
import random
data = []
trials = 10000
ksample = 50
alpha = 40
total_nodes = 100000
total_byz = 20000
ranges = range(40000, 80000, 50)
for i in ranges:
    total_h1 = i
    total_h2 = total_nodes - total_h1 - total_byz
    total_honest = total_h1 + total_h2
    # honest_nodes_t1 = [0]*total_honest
    # honest_nodes_t2 = [0]*total_honest
    
    # for trial in range(trials):
    #     index = random.randint(0, total_honest-1)
    #     if index < total_h1:
    #         x = hyperormore_fast(total_nodes, total_h1 + total_byz, ksample, alpha)
    #         honest_nodes_t1[index] += x
    #         x = hyperormore_fast(total_nodes, total_h2, ksample, alpha)
    #         honest_nodes_t2[index] += x
    #     elif index >= total_h1:
    #         x = hyperormore_fast(total_nodes, total_h1, ksample, alpha)
    #         honest_nodes_t1[index] += x
    #         x = hyperormore_fast(total_nodes, total_h2 + total_byz, ksample, alpha)
    #         honest_nodes_t2[index] += x

    # print("Average H1 T1:", sum(honest_nodes_t1[:total_h1])/total_h1)
    # print("Average H1 T2:", sum(honest_nodes_t2[:total_h1])/total_h1)
    # print("Average H2 T1:", sum(honest_nodes_t1[total_h1:])/total_h2)
    # print("Average H2 T2:", sum(honest_nodes_t2[total_h1:])/total_h2)

    # # plt.plot(range(0, total_honest), honest_nodes_t1, '.', color='g')
    # # plt.plot(range(0, total_honest), honest_nodes_t2, '.')
    # # plt.show()
    h1t1 = trials * hyperormore_fast(total_nodes, total_h1 + total_byz, ksample, alpha)
    h1t2 = trials * hyperormore_fast(total_nodes, total_h2, ksample, alpha)
    h2t1 = trials * hyperormore_fast(total_nodes, total_h1, ksample, alpha)
    h2t2 = trials * hyperormore_fast(total_nodes, total_h2 + total_byz, ksample, alpha)
    data.append((h1t1/trials, h1t2/trials, h2t1/trials, h2t2/trials))
# plt.plot(ranges, [i[0] for i in data], label="h1t1")
# plt.plot(ranges, [i[1] for i in data], label="h1t2")

# plt.plot(ranges, [i[2] for i in data], label="h2t1")
# plt.plot(ranges, [i[3] for i in data], label="h2t2")
plt.semilogy(ranges, [i[0]/i[1] for i in data], label="h1t1/h1t2")
plt.semilogy(ranges, [i[1]/i[0] for i in data], label="h1t2/h1t1")
plt.semilogy(ranges, [i[3]/i[2] for i in data], label="h2t2/h2t1")
plt.semilogy(ranges, [i[2]/i[3] for i in data], label="h2t1/h2t2")
print("MIN h1t1/h1t2", min([i[0]/i[1] for i in data]))
print("MAX h1t1/h1t2", max([i[0]/i[1] for i in data]))
print("MIN h2t2/h2t1", min([i[3]/i[2] for i in data]))
print("MAX h2t2/h2t1", max([i[3]/i[2] for i in data]))
# plt.ylim((0, 100000000))
plt.legend()
plt.show()

==> calculations/loadpltfigure.py <==
import matplotlib.pyplot as plt
import pickle as pl
print("TRYING TO LOAD PICKLE")
fig = pl.load(open('output.pickle','rb'))
plt.show()

==> calculations/partitionspread.py <==
import random
import matplotlib.pyplot as plt
from scipy.stats import hypergeom
import math
from multiprocessing import Pool
from scipy.special import comb
from decimal import Decimal
import decimal
decimal.getcontext = 100000

# import functools
# import operator as op
# def ncr(n, r):
#     print(n, r)
#     r = min(r, n-r)
#     if r == 0: return 1
#     numer = functools.reduce(op.mul, range(n, n-r, -1))
#     denom = functools.reduce(op.mul, range(1, r+1))
#     return numer//denom

def ncr(n, r):
    return comb(n, r, exact=True)

def hyper(N, succ, sample, x):
    succi = int(succ)
    outcome = Decimal(0)
    for i in range(x, sample+1):
        # print(":::", succi, i, N-succi, sample-i, sample, N)
        top = ncr(succi, i) * ncr(N - succi, sample - i)
        bottom = ncr(N, sample)
        outcome += (Decimal(top)/Decimal(bottom))
    return outcome
    # rv = hypergeom(N, succi, sample)
    # return decimal.Decimal(1.0) - decimal.Decimal(rv.cdf(x)) + decimal.Decimal(rv.pmf(x))

def exp(t):
    k = t[0]
    alpha = t[1]
    N = t[2]
    B = t[3]
    C = N - B
    C1 = t[4]
    C2 = C - C1
    Z1 = C1
    Z2 = C2
    T1sum = Decimal(0)
    T2sum = Decimal(0)
    # Time 0, base case
    gamma1 = Decimal(Z1/C)*hyper(N, C1 + B, k, alpha)
    gamma2 = Decimal(Z2/C)*hyper(N, C1, k, alpha)
    T1sum += (Decimal(gamma1) + Decimal(gamma2))
    xi1 = Decimal(Z1/C)*hyper(N, C2, k, alpha)
    xi2 = Decimal(Z2/C)*hyper(N, C2 + B, k, alpha)
    T2sum += (Decimal(xi1) + Decimal(xi2))
    gammas = [Decimal(gamma2)]
    xis = [Decimal(xi2)]
    # other cases
    for i in range(1, C):
        # print(i, T1sum, T2sum)
        try:
            assert Decimal(C) > T1sum + T2sum
        except Exception as e:
            print(T1sum, T2sum)
            raise e
        gamma1 = Decimal(Z1/C)*hyper(N, C1 + B + sum(gammas) - sum(xis), k, alpha)
        # print(Decimal(Z1/C), hyper(N, C1 + B + sum(gammas) - sum(xis), k, alpha))
        gamma2 = Decimal(Z2/C)*hyper(N, C1 + sum(gammas) - sum(xis), k, alpha)
        # print(Decimal(Z2/C), hyper(N, C1 + sum(gammas) - sum(xis), k, alpha))
        xi1 = Decimal(Z1/C)*hyper(N, C2 + sum(xis) - sum(xis), k, alpha)
        xi2 = Decimal(Z2/C)*hyper(N, C2 + B + sum(xis) - sum(xis), k, alpha)
        # print(gamma1, gamma2, xi1, xi2)
        if math.isnan(gamma1):
            gamma1 = 0.0
        if math.isnan(gamma2):
            gamma2 = 0.0
        if math.isnan(xi1):
            xi1 = 0.0
        if math.isnan(xi2):
            xi2 = 0.0
        T1sum += (Decimal(gamma1) + Decimal(gamma2))
        T2sum += (Decimal(xi1) + Decimal(xi2))
        gammas.append(Decimal(gamma2))
        xis.append(Decimal(xi2))
    return (t[4], T1sum/C, T2sum/C)

def main():
    k = 40
    alpha = 24
    N = 1000
    B = 200
    with Pool(8) as p:
        r = p.map(exp, [(k, alpha, N, B, i) for i in range(0, N - B + 10, 10)])
    # r = [exp(200)]
    x = [i[0] for i in r]
    y1 = [0 if math.isnan(i[1]) else i[1] for i in r]
    y2 = [0 if math.isnan(i[2]) else i[2] for i in r]
    plt.plot(x, y1, label="C1, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B))
    plt.plot(x, y2, label="C2, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B))

    k = 40
    alpha = 28
    N = 1000
    B = 200
    with Pool(8) as p:
        r = p.map(exp, [(k, alpha, N, B, i) for i in range(0, N - B + 10, 10)])
    # r = [exp(200)]
    x = [i[0] for i in r]
    y1 = [0 if math.isnan(i[1]) else i[1] for i in r]
    y2 = [0 if math.isnan(i[2]) else i[2] for i in r]
    plt.plot(x, y1, label="C1, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B))
    plt.plot(x, y2, label="C2, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B))

    k = 40
    alpha = 32
    N = 1000
    B = 200
    with Pool(8) as p:
        r = p.map(exp, [(k, alpha, N, B, i) for i in range(0, N - B + 10, 10)])
    # r = [exp(200)]
    x = [i[0] for i in r]
    y1 = [0 if math.isnan(i[1]) else i[1] for i in r]
    y2 = [0 if math.isnan(i[2]) else i[2] for i in r]
    plt.plot(x, y1, label="C1, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B))
    plt.plot(x, y2, label="C2, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B))

    k = 40
    alpha = 36
    N = 1000
    B = 200
    with Pool(8) as p:
        r = p.map(exp, [(k, alpha, N, B, i) for i in range(0, N - B + 10, 10)])
    # r = [exp(200)]
    x = [i[0] for i in r]
    y1 = [0 if math.isnan(i[1]) else i[1] for i in r]
    y2 = [0 if math.isnan(i[2]) else i[2] for i in r]
    plt.plot(x, y1, label="C1, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B))
    plt.plot(x, y2, label="C2, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B))

    plt.legend()
    plt.show()

if __name__ == '__main__':
    main()

==> calculations/partitionspread_markov.py <==
import random
import math
from multiprocessing import Pool

import numpy as npy
import mpmath as mpmath
import matplotlib.pyplot as plt
from scipy.stats import hypergeom
from scipy.special import comb

mpmath.mp.dps = 200

def ncr(n, r):
    return comb(n, r, exact=True)

def hyper(N, succ, sample, x):
    outcome = mpmath.mpf(0)
    for i in range(x, sample+1):
        # print(":::", succi, i, N-succi, sample-i, sample, N)
        top = ncr(succ, i) * ncr(N - succ, sample - i)
        bottom = ncr(N, sample)
        outcome += (mpmath.mpf(top)/mpmath.mpf(bottom))
    return outcome

def exp(t):
    k = t[0]
    alpha = t[1]
    N = t[2]
    B = t[3]
    C = N - B
    C1 = t[4]
    C2 = C - C1
    Z1 = C1
    Z2 = C2
    T1sum = mpmath.mpf(0)
    T2sum = mpmath.mpf(0)
    # Generate matrix
    npy.matrix
    return (t[4], T1sum, T2sum)

def main():
    k = 40
    alpha = 32
    N = 1000
    B = 200
    step = 100
    with Pool(8) as p:
        r = p.map(exp, [(k, alpha, N, B, i) for i in range(0, int((N - B)/2) + step, step)])
    # r = [exp(200)]
    x = [i[0] for i in r]
    y1 = [0 if math.isnan(i[1]) else i[1] for i in r]
    y2 = [0 if math.isnan(i[2]) else i[2] for i in r]
    plt.plot(x, y1, label="C1, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B))
    plt.plot(x, y2, label="C2, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B))
    print(min(y1), max(y1))
    print(min(y2), max(y2))
    plt.legend()
    plt.show()

if __name__ == '__main__':
    main()

==> calculations/partitionspread_withchildren.py <==
import random
import matplotlib.pyplot as plt
from scipy.stats import hypergeom
import math
import mpmath as mpm
from multiprocessing import Pool
from scipy.special import comb
from termcolor import colored
import sys
import copy
import time

mpm.mp.dps = 30

def ncr(n, r):
    return comb(n, r, exact=True)

def hyper(N, succ, sample, x):
    outcome = mpm.mpf(0)
    for i in range(x, sample+1):
        top = ncr(succ, i) * ncr(N - succ, sample - i)
        bottom = ncr(N, sample)
        outcome += (mpm.mpf(top)/mpm.mpf(bottom))
    return outcome

from scipy.special import erf

def trunc_normal(x, mu, sigma, a, b):
    return phi((x - mu)/sigma)/(sigma*(cdf((b-mu)/sigma) - cdf((a-mu)/sigma)))

def phi(eps):
    return (1/math.sqrt(2*math.pi))*math.pow(math.e, -0.5*math.pow(eps, 2))

def cdf(x):
    return 0.5*(1 + erf(x/math.sqrt(2)))

def normal(x, sigma):
    return (1/math.sqrt(2*math.pi*math.pow(sigma, 2)))*math.pow(math.e, -0.5*(x**2)*(1/math.pow(sigma, 2)))

def lineary(index, length):
    slope = -(2/math.pow(length, 2))
    return (slope*index) + (2/length)

class HISTORY():
    def __init__(self, length):
        self.array = []
        self.probabilities = None
        self.length = length
    def prepend(self, C1nodes, C2nodes):
        self.array.insert(0, [copy.deepcopy(C1nodes), copy.deepcopy(C2nodes)])
        if len(self.array) == self.length + 1:
            del self.array[self.length]
        self.probabilities = [lineary(i+0.5, len(self.array)) for i in range(len(self.array))]

def exp(t):
    k = t[0]
    alpha = t[1]
    N = t[2]
    B = t[3]
    C = N - B
    C1 = t[4]
    C2 = C - C1
    Z1 = C1
    Z2 = C2
    # T1globalpref = C1
    # T2globalpref = C2
    T1sum = mpm.mpf(0)
    T2sum = mpm.mpf(0)
    # gammas = []
    # xis = []
    gammas = mpm.mpf(0)
    xis = mpm.mpf(0)
    NUMTX = C*2

    C1nodes = [[mpm.mpf(0),mpm.mpf(0)] for _ in range(C1)]
    C2nodes = [[mpm.mpf(0),mpm.mpf(0)] for _ in range(C2)]
    
    history = HISTORY(5)

    log = []

    for i in range(0, NUMTX):
        # print(len(history.array))
        if i % 200 == 0:
            print(i, NUMTX)
        # print(i, T1sum, T2sum)
        # history.insert(0, [copy.deepcopy(C1nodes), copy.deepcopy(C2nodes)])
        # if len(history) == 6:
            # del history[len(history)-1]
        history.prepend(C1nodes, C2nodes)

        # _a = -len(history)
        # _b = len(history)
        # _sigma = 5

        # o = [trunc_normal(j, 0, _sigma, _a, _b) for j in range(_a, _b+1, 1)]
        # o = o[int(len(o)/2):]
        # for j in range(1, len(o)):
        #     o[j] = o[j] * 2

        T1globalpref = 0
        T2globalpref = 0
        for _i in range(len(history.array)):
            for __i in range(len(history.array[_i][0])):
                if history.array[_i][0][__i][0] > history.array[_i][0][__i][1]:
                    T1globalpref += (1*history.probabilities[_i])
                elif history.array[_i][0][__i][0] < history.array[_i][0][__i][1]:
                    T2globalpref += (1*history.probabilities[_i])
                else:
                    T1globalpref += (0.5*history.probabilities[_i])
                    T2globalpref += (0.5*history.probabilities[_i])
            for __i in range(len(history.array[_i][1])):
                if history.array[_i][1][__i][0] > history.array[_i][1][__i][1]:
                    T1globalpref += (1*history.probabilities[_i])
                elif history.array[_i][1][__i][0] < history.array[_i][1][__i][1]:
                    T2globalpref += (1*history.probabilities[_i])
                else:
                    T1globalpref += (0.5*history.probabilities[_i])
                    T2globalpref += (0.5*history.probabilities[_i])

        try:
            # assert mpm.mpf(C) >= T1sum + T2sum
            assert N >= (T1globalpref + B) - 1
            assert N >= (T2globalpref + B) - 1
        except AssertionError as e:
            print(T1sum, T2sum, T1globalpref, T2globalpref)
            raise e

        hypergamma1 = hyper(N, T1globalpref + B, k, alpha)
        hypergamma2 = hyper(N, T1globalpref, k, alpha)
        hyperxi1 = hyper(N, T2globalpref, k, alpha)
        hyperxi2 = hyper(N, T2globalpref + B, k, alpha)
        gamma1 = mpm.mpf(Z1/C)*hypergamma1
        gamma2 = mpm.mpf(Z2/C)*hypergamma2
        xi1 = mpm.mpf(Z1/C)*hyperxi1
        xi2 = mpm.mpf(Z2/C)*hyperxi2
        
        # gamma1 = mpm.mpf(Z1/C)*hyper(N, C1 + B + gammas - xis, k, alpha)
        # gamma2 = mpm.mpf(Z2/C)*hyper(N, C1 + gammas - xis, k, alpha)
        # xi1 = mpm.mpf(Z1/C)*hyper(N, C2 + xis - gammas, k, alpha)
        # xi2 = mpm.mpf(Z2/C)*hyper(N, C2 + B + xis - gammas, k, alpha)
        
        for j in range(len(C1nodes)):
            C1nodes[j][0] += (gamma1/C)
            C1nodes[j][1] += (xi1/C)
        for j in range(len(C2nodes)):
            C2nodes[j][0] += (gamma2/C)
            C2nodes[j][1] += (xi2/C)

        gammas += mpm.mpf(gamma2)
        xis += mpm.mpf(xi1)

        # print([(float(j[0]),float(j[1])) for j in C1nodes[:3]])
        # print([(float(j[0]),float(j[1])) for j in C2nodes[:3]])

        T1sum += (mpm.mpf(gamma1) + mpm.mpf(gamma2))
        T2sum += (mpm.mpf(xi1) + mpm.mpf(xi2))
        
        # print(id(C1nodes), [id(obj) for obj in [history.array[j][0] for j in range(len(history.array))]])
        # print(len(history.array), history.probabilities, history.length)
        if i % 1 == 0:
            logstr = "Time: {}; N, B, k, alpha = {}, {}, {}, {}; C1 = {}, C2 = {}\n".format(i, N, B, k, alpha, C1, C2)
            logstr += colored("T1globalpref="+str(T1globalpref)+";", "red") + " " + colored("T2globalpref="+str(T2globalpref)+";", "green") + "\n"
            logstr += colored("T1sum="+str(T1sum)+";", "red") + " " + colored("T2sum="+str(T2sum)+";", "green") + "\n"
            logstr += colored("C1.T1="+str(C1nodes[0][0])+";", "red") + " " + colored("C1.T2="+str(C1nodes[0][1])+";", "green") + " " + colored("C2.T1="+str(C2nodes[0][0])+";", "red") + " " + colored("C2.T2="+str(C2nodes[0][1])+";", "green") + "\n"
            # logstr += i, colored(float(gamma1), "red"), colored(float(gamma2), "red"), colored(float(xi1), "green"), colored(float(xi2), "green"))
            logstr += "----------------------------------\n"
            log.append(logstr)

        # T1globalpref += (mpm.mpf(gamma1) + mpm.mpf(gamma2))
        # T1globalpref -= (mpm.mpf(xi1) + mpm.mpf(xi2))
        # T2globalpref += (mpm.mpf(xi1) + mpm.mpf(xi2))        
        # T2globalpref -= (mpm.mpf(gamma1) + mpm.mpf(gamma2))
        # print(">> ", T1globalpref, T2globalpref)
        # print(":: ", T1sum, T2sum)
        # print(C1 + gammas - xis, C2 + xis - gammas)
        # print(T1sum, T1globalpref, ",", T2sum, T2globalpref)

    # print(gammas)
    # print(xis)
    T1globalpref = 0
    T2globalpref = 0
    for j in range(len(C1nodes)):
        if C1nodes[j][0] > C1nodes[j][1]:
            T1globalpref += 1
        elif C1nodes[j][0] < C1nodes[j][1]:
            T2globalpref += 1
        else:
            T1globalpref += 0.5
            T2globalpref += 0.5
    for j in range(len(C2nodes)):
        if C2nodes[j][0] > C2nodes[j][1]:
            T1globalpref += 1
        elif C2nodes[j][0] < C2nodes[j][1]:
            T2globalpref += 1
        else:
            T1globalpref += 0.5
            T2globalpref += 0.5
    print(t, ":::", T1sum, T1globalpref, ",", T2sum, T2globalpref)
    return (t[4], T1sum, T2sum, T1globalpref, T2globalpref, C1nodes[0], C2nodes[0], log)

def main():
    k = 20
    alpha = 14
    N = 500
    B = 100
    step = 25
    with Pool(8) as p:
        # r = p.map(exp, [(k, alpha, N, B, i) for i in range(1, int((N-B)/2)+step, step)])
        r = p.map(exp, [(k, alpha, N, B, i) for i in range(121, 122, step)])
        # r = [exp((k, alpha, N, B, i)) for i in range(1, int((N-B)/2)+step, step)]
        # r = [exp((k, alpha, N, B, i)) for i in range(120, 122, step)]
    # r = [exp(200)]
    x = [i[0] for i in r]
    # y1 = [0 if math.isnan(i[1]) else i[1] for i in r]
    # y2 = [0 if math.isnan(i[2]) else i[2] for i in r]
    y1 = [i[1] for i in r]
    y2 = [i[2] for i in r]
    y3 = [i[3]/(N-B) for i in r]
    y4 = [i[4]/(N-B) for i in r]
    y5 = [i[5] for i in r]
    y6 = [i[6] for i in r]
    ylogs = [i[7] for i in r]
    print([len(i) for i in y5])
    fig = plt.figure(figsize=(15.0, 8.0))
    # plt.plot(x, y1, label="T1sum, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B), linestyle='--')
    # plt.plot(x, y2, label="T2sum, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B), linestyle='--')
    plt.plot(x, y3, label="GT1, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B), linestyle='--')
    plt.plot(x, y4, label="GT2, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B), linestyle='--')
    plt.plot(x, [i[0] for i in y5], label="C1.T1")
    plt.plot(x, [i[1] for i in y5], label="C1.T2")
    plt.plot(x, [i[0] for i in y6], label="C2.T1")
    plt.plot(x, [i[1] for i in y6], label="C2.T2")
    plt.plot(x, [1/(i[1]/i[0]) for i in y5], label="C1.T2/C1.T1")
    plt.plot(x, [1/(i[1]/i[0]) for i in y6], label="C2.T2/C2.T1")
    # print("-------------------")
    # print(min(y1), max(y1))
    # print(min(y2), max(y2))
    # print(min(y3), max(y3))
    # print(min(y4), max(y4))
    with open("output.log", "w") as f:
        for log in ylogs:
            for entry in log:
                f.write(entry)
    # plt.legend()
    # plt.show()
    # plt.savefig("output.png")

if __name__ == '__main__':
    main()

==> calculations/partitionspread_withchildren_optimized.py <==
import random
import matplotlib.pyplot as plt
from scipy.stats import hypergeom
import math
import mpmath as mpm
from multiprocessing import Pool
from scipy.special import comb
from termcolor import colored
import sys
import copy
import time
import numpy as np

mpm.mp.dps = 30

def ncr(n, r):
    return comb(n, r, exact=True)

def hyper(N, succ, sample, x):
    outcome = mpm.mpf(0)
    for i in range(x, sample+1):
        top = ncr(succ, i) * ncr(N - succ, sample - i)
        bottom = ncr(N, sample)
        outcome += (mpm.mpf(top)/mpm.mpf(bottom))
    return outcome

from scipy.special import erf

def trunc_normal(x, mu, sigma, a, b):
    return phi((x - mu)/sigma)/(sigma*(cdf((b-mu)/sigma) - cdf((a-mu)/sigma)))

def phi(eps):
    return (1/math.sqrt(2*math.pi))*math.pow(math.e, -0.5*math.pow(eps, 2))

def cdf(x):
    return 0.5*(1 + erf(x/math.sqrt(2)))

def normal(x, sigma):
    return (1/math.sqrt(2*math.pi*math.pow(sigma, 2)))*math.pow(math.e, -0.5*(x**2)*(1/math.pow(sigma, 2)))

def lineary(index, length):
    slope = -(2/math.pow(length, 2))
    return (slope*index) + (2/length)

class HISTORY():
    def __init__(self, length):
        self.array = []
        self.probabilities = None
        self.length = length
    def prepend(self, C1nodes, C2nodes):
        self.array.insert(0, [copy.deepcopy(C1nodes), copy.deepcopy(C2nodes)])
        if len(self.array) == self.length + 1:
            del self.array[self.length]
        self.probabilities = [lineary(i+0.5, len(self.array)) for i in range(len(self.array))]

def exp(t):
    k = t[0]
    alpha = t[1]
    N = t[2]
    B = t[3]
    C = N - B
    C1 = t[4]
    C2 = C - C1
    Z1 = C1
    Z2 = C2
    T1sum = mpm.mpf(0)
    T2sum = mpm.mpf(0)
    gammas = mpm.mpf(0)
    xis = mpm.mpf(0)
    NUMTX = C*2

    C1nodes = [mpm.mpf(0), mpm.mpf(0)]
    C2nodes = [mpm.mpf(0), mpm.mpf(0)]

    history = HISTORY(5)

    log = []

    T1globalpref = C1
    T2globalpref = C2

    T1globalprefhistory = []
    T2globalprefhistory = []

    for i in range(0, NUMTX):

        if i % 200 == 0:
            print(i, NUMTX)

        history.prepend(C1nodes, C2nodes)

        # T1globalpref = 0
        # T2globalpref = 0
        
        # for _i in range(len(history.array)):
        #     _C1T1 = history.array[_i][0][0]
        #     _C1T2 = history.array[_i][0][1]
        #     _C2T1 = history.array[_i][1][0]
        #     _C2T2 = history.array[_i][1][1]
        #     if _C1T1 > _C1T2:
        #         T1globalpref += (C1 * history.probabilities[_i])
        #     elif _C1T1 < _C1T2:
        #         T2globalpref += (C1 * history.probabilities[_i])
        #     else:
        #         T1globalpref += (0.5 * C1 * history.probabilities[_i])
        #         T2globalpref += (0.5 * C1 * history.probabilities[_i])
            
        #     if _C2T1 > _C2T2:
        #         T1globalpref += (C2 * history.probabilities[_i])
        #     elif _C2T1 < _C2T2:
        #         T2globalpref += (C2 * history.probabilities[_i])
        #     else:
        #         T1globalpref += (0.5 * C2 * history.probabilities[_i])
        #         T2globalpref += (0.5 * C2 * history.probabilities[_i])

        # T1globalpref = 0
        # T2globalpref = 0

        # _C1T1 = C1nodes[0]
        # _C1T2 = C1nodes[1]
        # _C2T1 = C2nodes[0]
        # _C2T2 = C2nodes[1]
        # if _C1T1 >= _C1T2:
        #     T1globalpref += (C1)*_C1T1
        # elif _C1T1 < _C1T2:
        #     T2globalpref += (C1)
        # # else:
        # #     T1globalpref += (0.5 * C1)
        # #     T2globalpref += (0.5 * C1)
        
        # if _C2T2 >= _C2T1:
        #     T2globalpref += (C2)
        # elif _C2T2 < _C2T1:
        #     T1globalpref += (C2)
        # # else:
        # #     T1globalpref += (0.5 * C2)
        # #     T2globalpref += (0.5 * C2)


        T1globalprefhistory.append(T1globalpref)
        T2globalprefhistory.append(T2globalpref)

        # Choose C1 and get T1
        gamma1 = mpm.mpf(C1/C)*hyper(N, T1globalpref + B, k, alpha)
        # Choose C2 and get T1
        gamma2 = mpm.mpf(C2/C)*hyper(N, T1globalpref, k, alpha)
        # Choose C1 and get T2
        xi1 = mpm.mpf(C1/C)*hyper(N, T2globalpref, k, alpha)
        # Choose C2 and get T2
        xi2 = mpm.mpf(C2/C)*hyper(N, T2globalpref + B, k, alpha)

        try:
            assert T1globalpref >= 0
            assert T2globalpref >= 0
            assert np.isclose(C, float(T1globalpref + T2globalpref))
        except AssertionError as e:
            print("ASSERTION FAILED:", T1globalpref, T2globalpref, T1globalpref + T2globalpref)
            raise e

        if i % 1 == 0:
            logstr = "Time: {}; N, B, k, alpha = {}, {}, {}, {}; C1 = {}, C2 = {}\n".format(i, N, B, k, alpha, C1, C2)
            logstr += colored("C1T1={};".format(gamma1), "red") + colored(" C2T1={};".format(gamma2), "red") + colored(" C1T2={};".format(xi1), "green") + colored(" C2T2={};\n".format(gamma2), "green")
            logstr += colored("T1globalpref="+str(T1globalpref)+";", "red") + " " + colored("T2globalpref="+str(T2globalpref)+";", "green") + "\n"
            logstr += colored("T1sum="+str(T1sum)+";", "red") + " " + colored("T2sum="+str(T2sum)+";", "green") + "\n"
            logstr += colored("C1.T1="+str(C1nodes[0])+";", "red") + " " + colored("C1.T2="+str(C1nodes[1])+";", "green") + " " + colored("C2.T1="+str(C2nodes[0])+";", "red") + " " + colored("C2.T2="+str(C2nodes[1])+";", "green") + "\n"
            # logstr += i, colored(float(gamma1), "red"), colored(float(gamma2), "red"), colored(float(xi1), "green"), colored(float(xi2), "green"))
            logstr += "----------------------------------\n"
            log.append(logstr)
            # print(logstr)

        C1nodes[0] += (gamma1)
        C1nodes[1] += (xi1)
        C2nodes[0] += (gamma2)
        C2nodes[1] += (xi2)
    
        gammas += mpm.mpf(gamma2)
        xis += mpm.mpf(xi1)

        T1sum += (mpm.mpf(gamma1) + mpm.mpf(gamma2))
        T2sum += (mpm.mpf(xi1) + mpm.mpf(xi2))
        
        # print(gamma1, xi1, gamma2, xi2)
        # T1globalpref += (-xi1 + gamma2)
        # T2globalpref += (-gamma2 + xi1)
        # T1globalpref_copy = T1globalpref
        # T2globalpref_copy = T2globalpref
        # T1globalpref_copy = T1globalpref + T1globalpref*(gamma1) - T1globalpref*(xi1) + T2globalpref*(gamma2) - T2globalpref*(xi2)
        T1globalpref_copy = T1globalpref - xi1 + gamma2
        # T2globalpref_copy = T2globalpref - T1globalpref*(gamma1) + T1globalpref*(xi1) - T2globalpref*(gamma2) + T2globalpref*(xi2)
        T2globalpref_copy = T2globalpref + xi1 - gamma2
        if T1globalpref_copy < 0:
            T1globalpref = 0
            T2globalpref = C
        elif T2globalpref_copy < 0:
            T1globalpref = C
            T2globalpref = 0
        else:
            T1globalpref = T1globalpref_copy
            T2globalpref = T2globalpref_copy

        
    # T1globalpref = 0
    # T2globalpref = 0
    # _C1T1 = C1nodes[0]
    # _C1T2 = C1nodes[1]
    # _C2T1 = C2nodes[0]
    # _C2T2 = C2nodes[1]
    # if _C1T1 > _C1T2:
    #     T1globalpref += (C1)
    # elif _C1T1 < _C1T2:
    #     T2globalpref += (C1)
    # else:
    #     T1globalpref += (0.5 * C1)
    #     T2globalpref += (0.5 * C1)
    
    # if _C2T1 > _C2T2:
    #     T1globalpref += (C2)
    # elif _C2T1 < _C2T2:
    #     T2globalpref += (C2)
    # else:
    #     T1globalpref += (0.5 * C2)
    #     T2globalpref += (0.5 * C2)
    print(t, ":::", T1sum, T1globalpref, ",", T2sum, T2globalpref)
    return (t[4], T1sum, T2sum, T1globalpref, T2globalpref, C1nodes, C2nodes, log, T1globalprefhistory, T2globalprefhistory)

def main():
    k = 20
    alpha = 14
    N = 500
    B = 100
    step = 10
    with Pool(12) as p:
        r = p.map(exp, [(k, alpha, N, B, i) for i in range(1, int((N-B)), step)])
        # r = p.map(exp, [(k, alpha, N, B, i) fosr i in range(100, 300+step, step)])
        # r = [exp((k, alpha, N, B, i)) for i in [1]]
        # r = [exp((k, alpha, N, B, i)) for i in range(100, 300+step, step)]
    x = [i[0] for i in r]
    y1 = [i[1] for i in r]
    y2 = [i[2] for i in r]
    y3 = [i[3]/(N-B) for i in r]
    y4 = [i[4]/(N-B) for i in r]
    y5 = [i[5] for i in r]
    y6 = [i[6] for i in r]
    ylogs = [i[7] for i in r]
    # print([len(i) for i in y5])
    fig = plt.figure(figsize=(15.0, 8.0))
    # plt.plot(x, y1, label="T1sum, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B), linestyle='--')
    # plt.plot(x, y2, label="T2sum, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B), linestyle='--')
    # plt.plot(x, y3, label="GT1, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B), linestyle='--')
    # plt.plot(x, y4, label="GT2, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B), linestyle='--')
    plt.plot(x, [i[0] for i in y5], label="C1.T1")
    plt.plot(x, [i[1] for i in y5], label="C1.T2")
    plt.plot(x, [i[0] for i in y6], label="C2.T1")
    plt.plot(x, [i[1] for i in y6], label="C2.T2")
    # print(y5)
    # print(y6)
    # plt.semilogy(x, [i[0]/i[1] for i in y5], label="C1.T1/C1.T2", linestyle="-.")
    # plt.semilogy(x, [i[0]/i[1] for i in y6], label="C2.T1/C2.T2")


    # # PLOTTING ON A SINGLE PARTITION, PER TIME BASIS
    # T1globalprefhistories = [i[8] for i in r]
    # T2globalprefhistories = [i[9] for i in r]
    # for i in range(len(T1globalprefhistories)):
    #     T1globalprefhistory = T1globalprefhistories[i]
    #     T2globalprefhistory = T2globalprefhistories[i]
    #     plt.plot(range(len(T1globalprefhistory)), T1globalprefhistory, label="T1")
    #     plt.plot(range(len(T2globalprefhistory)), T2globalprefhistory, label="T2")


    # with open("output_new.log", "w") as f:
    #     for log in ylogs:
    #         for entry in log:
    #             f.write(entry)
    plt.legend()
    plt.show()
    # plt.savefig("output_new.png")

if __name__ == '__main__':
    main()

==> calculations/partitionspread_withchildren_optimized_varying_partitions.py <==
import random
import matplotlib.pyplot as plt
from scipy.stats import hypergeom
import math
import mpmath as mpm
from multiprocessing import Pool
from scipy.special import comb
from termcolor import colored
import sys
import copy
import time

mpm.mp.dps = 30

def ncr(n, r):
    return comb(n, r, exact=True)

def hyper(N, succ, sample, x):
    outcome = mpm.mpf(0)
    for i in range(x, sample+1):
        top = ncr(succ, i) * ncr(N - succ, sample - i)
        bottom = ncr(N, sample)
        outcome += (mpm.mpf(top)/mpm.mpf(bottom))
    return outcome

from scipy.special import erf

def trunc_normal(x, mu, sigma, a, b):
    return phi((x - mu)/sigma)/(sigma*(cdf((b-mu)/sigma) - cdf((a-mu)/sigma)))

def phi(eps):
    return (1/math.sqrt(2*math.pi))*math.pow(math.e, -0.5*math.pow(eps, 2))

def cdf(x):
    return 0.5*(1 + erf(x/math.sqrt(2)))

def normal(x, sigma):
    return (1/math.sqrt(2*math.pi*math.pow(sigma, 2)))*math.pow(math.e, -0.5*(x**2)*(1/math.pow(sigma, 2)))

def lineary(index, length):
    slope = -(2/math.pow(length, 2))
    return (slope*index) + (2/length)

class HISTORY():
    def __init__(self, length):
        self.array = []
        self.probabilities = None
        self.length = length
    def prepend(self, C1nodes, C2nodes):
        self.array.insert(0, [copy.deepcopy(C1nodes), copy.deepcopy(C2nodes)])
        if len(self.array) == self.length + 1:
            del self.array[self.length]
        self.probabilities = [lineary(i+0.5, len(self.array)) for i in range(len(self.array))]

def exp(t):
    round_counter = t[5]
    max_round = t[6]
    k = t[0]
    alpha = t[1]
    N = t[2]
    B = t[3]
    
    T1sum = mpm.mpf(0)
    T2sum = mpm.mpf(0)
    gammas = mpm.mpf(0)
    xis = mpm.mpf(0)
    NUMTX = max_round

    # C1nodes = [[mpm.mpf(0),mpm.mpf(0)] for _ in range(C1)]
    # C2nodes = [[mpm.mpf(0),mpm.mpf(0)] for _ in range(C2)]
    C1nodes = [mpm.mpf(0), mpm.mpf(0)]
    C2nodes = [mpm.mpf(0), mpm.mpf(0)]

    history = HISTORY(5)

    log = []

    for i in range(0, NUMTX):
        if i % 200 == 0:
            print(i, NUMTX)
        
        history.prepend(C1nodes, C2nodes)

        T1globalpref = 0
        T2globalpref = 0

        if i >= round_counter:
            # Byzantine adversary activated

            C = N - B
            C1 = int(C/2)
            C2 = C - C1
            Z1 = C1
            Z2 = C2

            _C1T1 = C1nodes[0]
            _C1T2 = C1nodes[1]
            _C2T1 = C2nodes[0]
            _C2T2 = C2nodes[1]
            if _C1T1 > _C1T2:
                T1globalpref  += (C1)
            elif _C1T1 < _C1T2:
                T2globalpref += (C1)
            else:
                T1globalpref += (0.5 * C1)
                T2globalpref += (0.5 * C1)
            
            if _C2T1 > _C2T2:
                T1globalpref += (C2)
            elif _C2T1 < _C2T2:
                T2globalpref += (C2)
            else:
                T1globalpref += (0.5 * C2)
                T2globalpref += (0.5 * C2)
            hypergamma1 = hyper(N, T1globalpref + B, k, alpha)
            hypergamma2 = hyper(N, T1globalpref, k, alpha)
            hyperxi1 = hyper(N, T2globalpref, k, alpha)
            hyperxi2 = hyper(N, T2globalpref + B, k, alpha)
            gamma1 = mpm.mpf(T1globalpref/C)*hypergamma1
            gamma2 = mpm.mpf(T2globalpref/C)*hypergamma2
            xi1 = mpm.mpf(T1globalpref/C)*hyperxi1
            xi2 = mpm.mpf(T2globalpref/C)*hyperxi2
            
            C1nodes[0] += (gamma1/C)
            C1nodes[1] += (xi1/C)
            C2nodes[0] += (gamma2/C)
            C2nodes[1] += (xi2/C)
        
            gammas += mpm.mpf(gamma2)
            xis += mpm.mpf(xi1)

            T1sum += (mpm.mpf(gamma1) + mpm.mpf(gamma2))
            T2sum += (mpm.mpf(xi1) + mpm.mpf(xi2))

        else:
            # Byzantine dormant
            C = N
            C1 = N
            C2 = C - C1
            Z1 = C1
            Z2 = C2
            _C1T1 = C1nodes[0]
            _C1T2 = C1nodes[1]
            _C2T1 = C2nodes[0]
            _C2T2 = C2nodes[1]
            if _C1T1 >= _C1T2:
                T1globalpref  += (C1)
            elif _C1T1 < _C1T2:
                T2globalpref += (C1)
            
            hypergamma = hyper(N, T1globalpref, k, alpha)
            hyperxi = hyper(N, T2globalpref, k, alpha)
            gamma1 = mpm.mpf(C1/C)*hypergamma
            gamma2 = mpm.mpf(C2/C)*hypergamma
            xi1 = mpm.mpf(C1/C)*hyperxi
            xi2 = mpm.mpf(C2/C)*hyperxi
            
            C1nodes[0] += (gamma1/C)
            C1nodes[1] += (xi1/C)
            C2nodes[0] += (gamma2/C)
            C2nodes[1] += (xi2/C)
        
            gammas += mpm.mpf(gamma2)
            xis += mpm.mpf(xi1)

            T1sum += (mpm.mpf(gamma1) + mpm.mpf(gamma2))
            T2sum += (mpm.mpf(xi1) + mpm.mpf(xi2))

        # try:
        #     assert N >= (T1globalpref + B) - 1
        #     assert N >= (T2globalpref + B) - 1
        # except AssertionError as e:
        #     print(T1sum, T2sum, T1globalpref, T2globalpref)
        #     raise e

        if i % 1 == 0:
            logstr = "Time: {}; RC: {}; N, B, k, alpha = {}, {}, {}, {}; C1 = {}, C2 = {}\n".format(i, round_counter, N, B, k, alpha, C1, C2)
            logstr += colored("T1globalpref="+str(T1globalpref)+";", "red") + " " + colored("T2globalpref="+str(T2globalpref)+";", "green") + "\n"
            logstr += colored("T1sum="+str(T1sum)+";", "red") + " " + colored("T2sum="+str(T2sum)+";", "green") + "\n"
            logstr += colored("C1.T1="+str(C1nodes[0])+";", "red") + " " + colored("C1.T2="+str(C1nodes[1])+";", "green") + " " + colored("C2.T1="+str(C2nodes[0])+";", "red") + " " + colored("C2.T2="+str(C2nodes[1])+";", "green") + "\n"
            # logstr += i, colored(float(gamma1), "red"), colored(float(gamma2), "red"), colored(float(xi1), "green"), colored(float(xi2), "green"))
            logstr += "----------------------------------\n"
            log.append(logstr)
        
    # print(gammas)
    # print(xis)
    T1globalpref = 0
    T2globalpref = 0
    _C1T1 = C1nodes[0]
    _C1T2 = C1nodes[1]
    _C2T1 = C2nodes[0]
    _C2T2 = C2nodes[1]
    if _C1T1 > _C1T2:
        T1globalpref += (C1)
    elif _C1T1 < _C1T2:
        T2globalpref += (C1)
    else:
        T1globalpref += (0.5 * C1)
        T2globalpref += (0.5 * C1)
    
    if _C2T1 > _C2T2:
        T1globalpref += (C2)
    elif _C2T1 < _C2T2:
        T2globalpref += (C2)
    else:
        T1globalpref += (0.5 * C2)
        T2globalpref += (0.5 * C2)
    print(t, ":::", T1sum, T1globalpref, ",", T2sum, T2globalpref)
    return (t[5], T1sum, T2sum, T1globalpref, T2globalpref, C1nodes, C2nodes, log)

def main():
    k = 20
    alpha = 14
    N = 500
    B = 100
    max_round = 1000
    step = 20
    with Pool(12) as p:
        r = p.map(exp, [(k, alpha, N, B, int((N-B)/2), round_counter, max_round) for round_counter in range(0, 1000, step)])
        # r = p.map(exp, [(k, alpha, N, B, i) for i in range(121, 122, step)])
        # r = [exp((k, alpha, N, B, i)) for i in range(1, int((N-B)/2)+step, step)]
        # r = [exp((k, alpha, N, B, i)) for i in range(120, 122, step)]
    # r = [exp(200)]
    x = [i[0] for i in r]
    # y1 = [0 if math.isnan(i[1]) else i[1] for i in r]
    # y2 = [0 if math.isnan(i[2]) else i[2] for i in r]
    y1 = [i[1] for i in r]
    y2 = [i[2] for i in r]
    y3 = [i[3]/(N-B) for i in r]
    y4 = [i[4]/(N-B) for i in r]
    y5 = [i[5] for i in r]
    y6 = [i[6] for i in r]
    ylogs = [i[7] for i in r]
    # print([len(i) for i in y5])
    fig = plt.figure(figsize=(15.0, 8.0))
    # plt.plot(x, y1, label="T1sum, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B), linestyle='--')
    # plt.plot(x, y2, label="T2sum, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B), linestyle='--')
    plt.plot(x, y3, label="GT1, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B), linestyle='--')
    plt.plot(x, y4, label="GT2, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B), linestyle='--')
    plt.plot(x, [i[0] for i in y5], label="C1.T1")
    plt.plot(x, [i[1] for i in y5], label="C1.T2")
    plt.plot(x, [i[0] for i in y6], label="C2.T1")
    plt.plot(x, [i[1] for i in y6], label="C2.T2")
    plt.plot(x, [1/(i[1]/i[0]) for i in y5], label="C1.T1/C1.T2")
    plt.plot(x, [1/(i[1]/i[0]) for i in y6], label="C2.T1/C2.T2")
    # print("-------------------")
    # print(min(y1), max(y1))
    # print(min(y2), max(y2))
    # print(min(y3), max(y3))
    # print(min(y4), max(y4))
    with open("output_new.log", "w") as f:
        for log in ylogs:
            for entry in log:
                f.write(entry)
    plt.legend()
    plt.show()
    # plt.savefig("output_new.png")

if __name__ == '__main__':
    main()

==> calculations/partitionspread_withchildren_simulation.py <==
import random
import matplotlib.pyplot as plt
from scipy.stats import hypergeom
import math
import mpmath as mpm
from multiprocessing import Pool
from scipy.special import comb
from termcolor import colored
import sys
import copy
import time
import numpy as np

mpm.mp.dps = 30

def ncr(n, r):
    return comb(n, r, exact=True)

def hyper(N, succ, sample, x):
    outcome = mpm.mpf(0)
    for i in range(x, sample+1):
        top = ncr(succ, i) * ncr(N - succ, sample - i)
        bottom = ncr(N, sample)
        outcome += (mpm.mpf(top)/mpm.mpf(bottom))
    return outcome

from scipy.special import erf

def trunc_normal(x, mu, sigma, a, b):
    return phi((x - mu)/sigma)/(sigma*(cdf((b-mu)/sigma) - cdf((a-mu)/sigma)))

def phi(eps):
    return (1/math.sqrt(2*math.pi))*math.pow(math.e, -0.5*math.pow(eps, 2))

def cdf(x):
    return 0.5*(1 + erf(x/math.sqrt(2)))

def normal(x, sigma):
    return (1/math.sqrt(2*math.pi*math.pow(sigma, 2)))*math.pow(math.e, -0.5*(x**2)*(1/math.pow(sigma, 2)))

def lineary(index, length):
    slope = -(2/math.pow(length, 2))
    return (slope*index) + (2/length)


class HISTORY():
    def __init__(self, length):
        self.array = []
        self.probabilities = []
        self.probabilities_normalized = []
        self.length = length
        
    def prepend(self, nodes):
        self.array.insert(0, copy.deepcopy(nodes))
        if len(self.array) == self.length + 1:
            del self.array[self.length]
        if len(self.probabilities) < self.length:
            self.probabilities = [lineary(i+0.5, len(self.array)) for i in range(len(self.array))]
            self.probabilities_normalized = [self.probabilities[0]]
            for i in range(1, len(self.probabilities)):
                self.probabilities_normalized.append(self.probabilities[i] + self.probabilities_normalized[i-1])
            self.probabilities_normalized = [int(i*10000) for i in self.probabilities_normalized]


    def select_random_history(self):
        # print("Probabilities:", self.probabilities)
        index = random.randint(0, self.probabilities_normalized[len(self.probabilities_normalized)-1])
        for i in range(len(self.probabilities_normalized)):
            if self.probabilities_normalized[i] >= index:
                return i
        return -1
        

class Node():
    def __init__(self, index, identity, byzantine, k, alpha):
        self.index = index
        self.identity = identity
        self.transactions = {identity:0}
        self.byzantine = byzantine
        self.sample = []
        self.indeces_sample = set()
        self.k = k
        self.alpha = alpha

    def pretty_print(self):
        if "T1" not in self.transactions:
            return "_,"+str(self.transactions["T2"])
        if "T2" not in self.transactions:
            return str(self.transactions["T1"])+",_"
        else:
            return str(self.transactions["T1"])+","+str(self.transactions["T2"])
    
    def get_confidences(self):
        if "T1" not in self.transactions:
            return (0, self.transactions["T2"])
        if "T2" not in self.transactions:
            return (self.transactions["T1"], 0)
        else:
            return (self.transactions["T1"], self.transactions["T2"])

    def onpoll(self, identity):
        # Byzantine node
        if self.byzantine:
            return identity

        # Else, honest node
        # If this node doesn't even know about T1, just return T2
        if "T1" not in self.transactions:
            return "T2"
        # If this node doesn't even know about T2, just return T1
        elif "T2" not in self.transactions:
            return "T1"
        
        # Both transactions available
        # If T1 is bigger than T2
        if self.transactions["T1"] > self.transactions["T2"]:
            return "T1"
        # If T2 is more preferred
        elif self.transactions["T2"] > self.transactions["T1"]:
            return "T2"
    
        # Transactions equal
        if random.randint(0,1):
            return "T2"
        return "T1"
        
    # Polls a single node from the history
    def poll(self, history, nodes):
        # print(self.index, self.identity, len(self.sample))
        # First, select some time in history:
        hindex = history.select_random_history()
        if hindex == -1:
            print("Something went wrong...")
            exit(-1)
        # Now, select random node from history
        nindex = -1
        while True:
            nindex = random.randint(0, len(nodes)-1)
            if nindex == self.index:
                continue
            if nindex in self.indeces_sample:
                continue
            # Good index
            break
        # print("History index: {}, node index: {}".format(hindex, nindex))
        # print(len(history.array), len(history.array[hindex]))
        preferred_transaction = history.array[hindex][nindex].onpoll(self.identity)
        self.sample.append(preferred_transaction)
        self.indeces_sample.add(nindex)
        # If sample is now full, update:
        if len(self.sample) == self.k:
            t1count = self.sample.count("T1")
            t2count = self.sample.count("T2")
            assert self.k == t1count + t2count
            if (t1count > 0) and ("T1" not in self.transactions):
                self.transactions["T1"] = 0
            elif (t2count > 0) and ("T2" not in self.transactions):
                self.transactions["T2"] = 0
            if t1count >= self.alpha:
                self.transactions["T1"] += 1
            elif t2count >= self.alpha:
                self.transactions["T2"] += 1
            # Reset sample now
            self.sample = []
            self.indeces_sample = set()

def exp(t):
    k = t[0]
    alpha = t[1]
    N = t[2]
    B = t[3]
    C = N - B
    C1 = t[4]
    C2 = C - C1
    Z1 = C1
    Z2 = C2
    # T1globalpref = C1
    # T2globalpref = C2
    T1sum = mpm.mpf(0)
    T2sum = mpm.mpf(0)
    # gammas = []
    # xis = []
    gammas = mpm.mpf(0)
    xis = mpm.mpf(0)
    NUMTX = C*2

    C1nodes = [[mpm.mpf(0),mpm.mpf(0)] for _ in range(C1)]
    C2nodes = [[mpm.mpf(0),mpm.mpf(0)] for _ in range(C2)]
    nodes = []
    for i in range(C1):
        nodes.append(Node(i, "T1", False, k, alpha))
    for i in range(C2):
        nodes.append(Node(i+C1, "T2", False, k, alpha))
    for i in range(B):
        nodes.append(Node(0, "NONE", True, k, alpha))

    history = HISTORY(100)

    log = []

    for i in range(0, 1000):
        # if i % 200 == 0:
        print(i)
        history.prepend(nodes)
        # Select random node to execute poll
        for n in range(random.randint(100, 1000)):
            random_node = random.randint(0, C1+C2-1)
            nodes[random_node].poll(history, nodes)
    
    C1T1confidences = 0
    C1T2confidences = 0
    C2T1confidences = 0
    C2T2confidences = 0
    # Dump to file: 
    # with open("nodes_k{}_alpha{}_B{}_C1{}_C2{}".format(k, alpha, B, C1, C2), "w+") as f:
    st = "C1 Nodes ----------------------------\n"
    for i in range(C1):
        st += "{}|".format(nodes[i].pretty_print())
        C1T1confidences += nodes[i].get_confidences()[0]
        C1T2confidences += nodes[i].get_confidences()[1]
    st += "\nC2 Nodes ----------------------------\n"
    for i in range(C1, C1+C2):
        st += "{}|".format(nodes[i].pretty_print())
        C2T1confidences += nodes[i].get_confidences()[0]
        C2T2confidences += nodes[i].get_confidences()[1]
    print(st)
    return (C1, C1T1confidences/C1, C1T2confidences/C1, C2T1confidences/C2, C2T2confidences/C2)

def main():
    k = 20
    alpha = 14
    N = 500
    B = 100
    step = 10
    with Pool(12) as p:
        # r = p.map(exp, [(k, alpha, N, B, i) for i in range(1, int((N-B))+step, step)])
        r = p.map(exp, [(k, alpha, N, B, i) for i in range(100, 300+step, step)])
        # r = [exp((k, alpha, N, B, i)) for i in range(1, int((N-B)/2)+step, step)]
        # r = [exp((k, alpha, N, B, i)) for i in range(120, 121, step)]
    x = [i[0] for i in r]
    y1 = [i[1] for i in r]
    y2 = [i[2] for i in r]
    y3 = [i[3] for i in r]
    y4 = [i[4] for i in r]
    fig = plt.figure(figsize=(15.0, 8.0))
    plt.plot(x, y1, label="C1T1, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B), linestyle='--')
    plt.plot(x, y2, label="C1T2, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B), linestyle='--')
    plt.plot(x, y3, label="C2T1, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B), linestyle='--')
    plt.plot(x, y4, label="C2T2, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B), linestyle='--')
    # plt.plot(x, [i[0]/i[1] for i in y5], label="C1.T2/C1.T1")
    # plt.plot(x, [i[0]/i[1] for i in y6], label="C2.T2/C2.T1")
    # with open("output.log", "w") as f:
    #     for log in ylogs:
    #         for entry in log:
    #             f.write(entry)
    plt.legend()
    plt.show()
    # plt.savefig("output.png")

if __name__ == '__main__':
    main()

==> calculations/partitionspread_withchildren_withprob.py <==
import random
import matplotlib.pyplot as plt
from scipy.stats import hypergeom
import math
import mpmath as mpm
from multiprocessing import Pool
from scipy.special import comb
from termcolor import colored
import sys
import copy
import time
import numpy as np

mpm.mp.dps = 30

def ncr(n, r):
    return comb(n, r, exact=True)

def hyper(N, succ, sample, x):
    outcome = mpm.mpf(0)
    for i in range(x, sample+1):
        top = ncr(succ, i) * ncr(N - succ, sample - i)
        bottom = ncr(N, sample)
        outcome += (mpm.mpf(top)/mpm.mpf(bottom))
    return outcome

def binom(p, k, alpha):
    outcome = mpm.mpf(0)
    for i in range(alpha, k+1):
        outcome += ncr(k, i) * (p**i) * ((1 - p)**(k - i))
    return outcome

def exp(t):
    
    k = t[0]
    alpha = t[1]
    N = mpm.mpf(t[2])
    B = mpm.mpf(t[3])
    C = mpm.mpf(N - B)
    C1 = mpm.mpf(t[4])
    C2 = C - C1
    
    T1sum = mpm.mpf(0)
    T2sum = mpm.mpf(0)
    gammas = mpm.mpf(0)
    xis = mpm.mpf(0)
    
    NUMTX = int(C*2)

    # Each probs is P(T1>T2),   P(T2>T1),   P(T1==T2)
    C1Probs = [     mpm.mpf(1), mpm.mpf(0), mpm.mpf(0)]
    C2Probs = [     mpm.mpf(0), mpm.mpf(1), mpm.mpf(0)]

    # These are the expected sums in each bucket
    C1Exps = [mpm.mpf(0), mpm.mpf(0)]
    C2Exps = [mpm.mpf(0), mpm.mpf(0)]

    log = []

    T1globalpref = C1
    T2globalpref = C2

    T1globalprefhistory = []
    T2globalprefhistory = []

    CiProbshistory = []

    for i in range(0, 100):
        print(i, colored([float(_i) for _i in C1Probs], "red"), colored([float(_i) for _i in C2Probs], "green"))
            # if i % 200 == 0:
            #     print(i, NUMTX)
        
        CiProbshistory.append([C1Probs[:], C2Probs[:]])
        T1globalprefhistory.append(T1globalpref)
        T2globalprefhistory.append(T2globalpref)
        C1Probs_copy = copy.deepcopy(C1Probs)
        C2Probs_copy = copy.deepcopy(C2Probs)

        # For C1 bucket, probability that T1 > T2 after this round is equal 
        # to the probability that C1 gets selected, times the probability that in this 
        # round the bucket gets majority threshold T1.  
        # The probability that we get majority T1 for a single randomly chosen other bucket is 
        # probability that we choose a C1 bucket times its probability of majority + the
        # probability that we choose a C2 bucket times its probability of majority
        p = (C1/N)*C1Probs[0] + (C1/N)*C1Probs[2]*0.5 + (C2/N)*C2Probs[0] + (C2/N)*C2Probs[2]*0.5 + (B/N)*1
        alphaormoresuccesses = binom(p, k, alpha)
        C1Exps[0] += (1/C)*alphaormoresuccesses
        C1Probs_copy[0] = (C1/C)*alphaormoresuccesses

        # For C1 bucket, probability that T2 > T1 after this round is equal 
        # to the probability that C1 gets selected, times the probability that in this 
        # round the bucket gets majority threshold T2.
        # The probability that we get majority T2 for a single randomly chosen other bucket is 
        # probability that we choose a C1 bucket times its probability of majority + the
        # probability that we choose a C2 bucket times its probability of majority
        p = (C1/N)*C1Probs[1] + (C1/N)*C1Probs[2]*0.5 + (C2/N)*C2Probs[1] + (C2/N)*C2Probs[2]*0.5
        alphaormoresuccesses = binom(p, k, alpha)
        C1Exps[1] += (1/C)*alphaormoresuccesses
        C1Probs_copy[1] = (C1/C)*alphaormoresuccesses

        # Else
        C1Probs_copy[2] = 1 - C1Probs_copy[0] - C1Probs_copy[1]

        # --------------------------------------------------------------------------------

        # For C2 bucket, probability that T1 > T2 after this round is equal 
        # to the probability that C2 gets selected, times the probability that in this 
        # round the bucket gets majority threshold T1.  
        # The probability that we get majority T1 for a single randomly chosen other bucket is 
        # probability that we choose a C1 bucket times its probability of majority + the
        # probability that we choose a C2 bucket times its probability of majority
        p = (C1/N)*C1Probs[0] + (C1/N)*C1Probs[2]*0.5 + (C2/N)*C2Probs[0] + (C2/N)*C2Probs[2]*0.5
        alphaormoresuccesses = binom(p, k, alpha)
        C2Exps[0] += (1/C)*alphaormoresuccesses
        C2Probs_copy[0] = (C2/C)*alphaormoresuccesses

        # For C2 bucket, probability that T2 > T1 after this round is equal 
        # to the probability that C2 gets selected, times the probability that in this 
        # round the bucket gets majority threshold T2.
        # The probability that we get majority T2 for a single randomly chosen other bucket is 
        # probability that we choose a C1 bucket times its probability of majority + the
        # probability that we choose a C2 bucket times its probability of majority
        p = (C1/N)*C1Probs[1] + (C1/N)*C1Probs[2]*0.5 + (C2/N)*C2Probs[1] + (C2/N)*C2Probs[2]*0.5 + (B/N)*1
        print((C1/N)*C1Probs[1], (C1/N)*C1Probs[2]*0.5, (C2/N)*C2Probs[1], (C2/N)*C2Probs[2]*0.5, (B/N)*1)
        alphaormoresuccesses = binom(p, k, alpha)
        print(alphaormoresuccesses)
        C2Exps[1] += (1/C)*alphaormoresuccesses
        C2Probs_copy[1] = (C2/C)*alphaormoresuccesses

        # Else
        C2Probs_copy[2] = 1 - C2Probs_copy[0] - C2Probs_copy[1]

        C1Probs[0] = C1Probs_copy[0]
        C1Probs[1] = C1Probs_copy[1]
        C1Probs[2] = C1Probs_copy[2]
        C2Probs[0] = C2Probs_copy[0]
        C2Probs[1] = C2Probs_copy[1]
        C2Probs[2] = C2Probs_copy[2]

        # try:
        #     assert T1globalpref >= 0
        #     assert T2globalpref >= 0
        #     assert np.isclose(C, float(T1globalpref + T2globalpref))
        # except AssertionError as e:
        #     print("ASSERTION FAILED:", T1globalpref, T2globalpref, T1globalpref + T2globalpref)
        #     raise e

        # if i % 1 == 0:
        #     logstr = "Time: {}; N, B, k, alpha = {}, {}, {}, {}; C1 = {}, C2 = {}\n".format(i, N, B, k, alpha, C1, C2)
        #     logstr += colored("C1T1={};".format(gamma1), "red") + colored(" C2T1={};".format(gamma2), "red") + colored(" C1T2={};".format(xi1), "green") + colored(" C2T2={};\n".format(gamma2), "green")
        #     logstr += colored("T1globalpref="+str(T1globalpref)+";", "red") + " " + colored("T2globalpref="+str(T2globalpref)+";", "green") + "\n"
        #     logstr += colored("T1sum="+str(T1sum)+";", "red") + " " + colored("T2sum="+str(T2sum)+";", "green") + "\n"
        #     logstr += colored("C1.T1="+str(C1Probs[0])+";", "red") + " " + colored("C1.T2="+str(C1Probs[1])+";", "green") + " " + colored("C2.T1="+str(C2Probs[0])+";", "red") + " " + colored("C2.T2="+str(C2Probs[1])+";", "green") + "\n"
        #     # logstr += i, colored(float(gamma1), "red"), colored(float(gamma2), "red"), colored(float(xi1), "green"), colored(float(xi2), "green"))
        #     logstr += "----------------------------------\n"
        #     log.append(logstr)
        #     # print(logstr)

        # C1Probs[0] += (gamma1)
        # C1Probs[1] += (xi1)
        # C2Probs[0] += (gamma2)
        # C2Probs[1] += (xi2)
    
        # gammas += mpm.mpf(gamma2)
        # xis += mpm.mpf(xi1)

        # T1sum += (mpm.mpf(gamma1) + mpm.mpf(gamma2))
        # T2sum += (mpm.mpf(xi1) + mpm.mpf(xi2))
        
    # print(t, ":::", T1sum, T1globalpref, ",", T2sum, T2globalpref)
    return (t[4], C1Exps, C2Exps, T1globalpref, T2globalpref, C1Probs, C2Probs, log, T1globalprefhistory, T2globalprefhistory, CiProbshistory)

def main():
    fig = plt.figure(figsize=(15.0, 8.0))    
    k = 20
    alpha = 14
    N = 500
    B = 100
    step = 10
    with Pool(12) as p:
        # r = p.map(exp, [(k, alpha, N,  B, i) for i in range(1, int((N-B)), step)])
        # r = p.map(exp, [(k, alpha, N, B, i) for i in range(100, 300+step, step)])
        r = [exp((k, alpha, N, B, i)) for i in [200]]
        # r = [exp((k, alpha, N, B, i)) for i in range(100, 300+step, step)]
    x = [i[0] for i in r]
    y1 = [i[1] for i in r]
    y2 = [i[2] for i in r]
    y3 = [i[3]/(N-B) for i in r]
    y4 = [i[4]/(N-B) for i in r]
    y5 = [i[5] for i in r]
    y6 = [i[6] for i in r]
    ylogs = [i[7] for i in r]
    CiProbshistory = [i[10] for i in r][0]
    print(CiProbshistory)
    x = range(len(CiProbshistory))
    plt.plot(x, [i[0][0] for i in CiProbshistory], label="C1T1", marker="*")
    plt.plot(x, [i[0][1] for i in CiProbshistory], label="C1T2")
    plt.plot(x, [i[0][2] for i in CiProbshistory], label="C1None")
    plt.plot(x, [i[1][0] for i in CiProbshistory], label="C2T1")
    plt.plot(x, [i[1][1] for i in CiProbshistory], label="C2T2")
    plt.plot(x, [i[1][2] for i in CiProbshistory], label="C2None")
    # print([len(i) for i in y5])
    # plt.plot(x, [i[0] for i in y1], label="C1.T1 Exp, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B), linestyle='--')
    # plt.plot(x, [i[1] for i in y1], label="C1.T2 Exp, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B), linestyle='--')
    # plt.plot(x, [i[0] for i in y2], label="C2.T1 Exp, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B), linestyle='--')
    # plt.plot(x, [i[1] for i in y2], label="C2.T2 Exp, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B), linestyle='--')
    # plt.plot(x, y3, label="GT1, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B), linestyle='--')
    # plt.plot(x, y4, label="GT2, k:{}, a:{}, N:{}, B:{}".format(k, alpha, N, B), linestyle='--')
    # plt.plot(x, [i[0] for i in y5], label="C1.T1.Prob")
    # plt.plot(x, [i[1] for i in y5], label="C1.T2.Prob")
    # plt.plot(x, [i[0] for i in y6], label="C2.T1.Prob")
    # plt.plot(x, [i[1] for i in y6], label="C2.T2.Prob")
    # print(y5)
    # print(y6)
    # plt.semilogy(x, [i[0]/i[1] for i in y5], label="C1.T1/C1.T2", linestyle="-.")
    # plt.semilogy(x, [i[0]/i[1] for i in y6], label="C2.T1/C2.T2")


    # # PLOTTING ON A SINGLE PARTITION, PER TIME BASIS
    # T1globalprefhistories = [i[8] for i in r]
    # T2globalprefhistories = [i[9] for i in r]
    # for i in range(len(T1globalprefhistories)):
    #     T1globalprefhistory = T1globalprefhistories[i]
    #     T2globalprefhistory = T2globalprefhistories[i]
    #     plt.plot(range(len(T1globalprefhistory)), T1globalprefhistory, label="T1")
    #     plt.plot(range(len(T2globalprefhistory)), T2globalprefhistory, label="T2")


    # with open("output_new.log", "w") as f:
    #     for log in ylogs:
    #         for entry in log:
    #             f.write(entry)
    plt.legend()
    plt.show()
    # plt.savefig("output_new.png")

if __name__ == '__main__':
    main()

==> calculations/plotb.py <==
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.colors as colors
from matplotlib import cm
from scipy.stats import hypergeom
from matplotlib.colors import LogNorm
import matplotlib.ticker as ticker
import numpy as np

def hyper(N, S, k, alpha):
    rv = hypergeom(N, S, k)
    return 1 - rv.cdf(alpha) + rv.pmf(alpha)

def probOfStreak(numCoins, minHeads, headProb, saved=None):
    if saved == None: saved = {}
    ID = (numCoins, minHeads, headProb)
    if ID in saved: return saved[ID]
    else:
        if minHeads > numCoins or numCoins <= 0:
            result = 0
        else:
            result = headProb**minHeads
            for firstTail in range(1, minHeads+1):
                pr = probOfStreak(numCoins-firstTail, minHeads, headProb, saved)
                result += (headProb**(firstTail-1))*(1-headProb)*pr
        saved[ID] = result
        return result

def print_B_vs_alpha_liveness():
    N = 2000
    B = list(range(0, int(N/2), 1))
    C1 = [int((N - i)/2) for i in B]
    C2 = [N - B[i] - C1[i] for i in range(len(B))]
    k = 20
    alpha = list(range(int(k/2)+1, k+1))
    z = []
    for i in range(len(B)):
        print(i)
        zs = []
        for j in range(len(alpha)):
            r = hyper(N, N - B[i], k, alpha[j])
            # print("{},{},{}".format(B[i], C1[i], a), r)
            zs.append(r)
        z.append(zs)
    fig = plt.figure()
    ax = fig.add_subplot(111, projection='3d')
    x, y = np.meshgrid(alpha, B)
    z = np.array(z)
    print(x)
    print(y)
    print(z)
    ax.plot_surface(x, y, z, cmap=cm.coolwarm,linewidth=0, antialiased=False)
    plt.ylabel("Byzantine")
    plt.xlabel("Alpha")
    plt.show()

def print_B_vs_alpha_safety():
    N = 500
    B = list(range(0, int(N/2), 1))
    C1 = [int((N - i)/2) for i in B]
    C2 = [N - B[i] - C1[i] for i in range(len(B))]
    k = 10
    alpha = list(range(int(k/2), k+1))
    zsafety = []
    zliveness = []
    cons = 20
    trials = 100
    for j in range(len(alpha)):
        # print(i)
        zssafety = []
        zsliveness = []
        for i in range(len(B)):    
            u = probOfStreak(trials, cons, hyper(N, B[i]+C1[i], k, alpha[j]))
            r_safety = (C1[i]**2)*(((1/(N-B[i]))*u)**2)
            v = 1 - probOfStreak(trials, cons, hyper(N, C1[i], k, alpha[j]))
            # r_safety = (len(C1)**2)*((probOfStreak(trials, cons, hyper(N, B[i]+C1[i], k, alpha[j])))**2)
            r_liveness = v
            # print("{},{},{}".format(B[i], C1[i], a), r)
            zssafety.append(r_safety)
            zsliveness.append(r_liveness)
            print(i, j, r_safety)                        
        zsafety.append(zssafety)
        zliveness.append(zsliveness)
    # fig = plt.figure()
    x, y = np.meshgrid(B, alpha)
    # max_z = max([max(i) for i in zsafety])
    # for i in range(len(zsafety)):
    #     for j in range(len(zsafety[i])):
    #         zsafety[i][j] /= max_z
    zsafety = np.array(zsafety)
    # max_z = max([max(i) for i in zliveness])
    # for i in range(len(zliveness)):
    #     for j in range(len(zliveness[i])):
    #         zliveness[i][j] /= max_z
    zliveness = np.array(zliveness)
    if True:
        fig, ax = plt.subplots(1, 1)
        pcm = ax.pcolor(x, y, zsafety, norm=colors.LogNorm(vmin=zsafety.min(), vmax=zsafety.max()),  cmap=cm.coolwarm)
        axim = ax.contour(x, y, zsafety, cmap=cm.Greys, norm = LogNorm())

        fmt = ticker.LogFormatterMathtext()
        fmt.create_dummy_axis()
        plt.clabel(axim, axim.levels, fmt=fmt)

        # CS = plt.contour(x, y, zsafety, norm=colors.LogNorm(vmin=zsafety.min(), vmax=zsafety.max()),  cmap=cm.binary)
        # fmt = ticker.LogFormatterMathtext()
        # fmt.create_dummy_axis()
        # plt.clabel(CS, CS.levels, fmt=fmt)
        # CS = plt.pcolor(x, y, zsafety, norm=colors.LogNorm(vmin=zsafety.min(), vmax=zsafety.max()),  cmap=cm.coolwarm)

        # plt.clabel(axim, axim.levels)
        fig.colorbar(pcm, ax=ax, extend='max')
        # ax = fig.add_subplot(111, projection='3d')
        # ax.plot_surface(x, y, zsafety, cmap=cm.coolwarm,linewidth=0, antialiased=False)
        # ax = fig.add_subplot(212, projection='3d')
        # ax.plot_surface(x, y, zliveness,linewidth=0, antialiased=False)
        # ax.set_zlim(10e-10, 1)
    else:
        # Plot liveness
        fig, ax = plt.subplots(1, 1)
        pcm = ax.pcolor(x, y, zliveness, cmap=cm.coolwarm)
        axim = ax.contour(x, y, zliveness, cmap=cm.Greys)
        fmt = ticker.LogFormatterMathtext()
        fmt.create_dummy_axis()
        plt.clabel(axim, axim.levels, fmt=fmt)
        fig.colorbar(pcm, ax=ax, extend='max')
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif')
    plt.ylabel(r"$\alpha k,\ k=10$")
    plt.xlabel("Byzantine |$\mathcal{B}$| size, ($|\mathcal{N}| = 500$)")
    plt.show()


def main():
    print_B_vs_alpha_safety()
    # print_B_vs_alpha_liveness()

if __name__ == '__main__':
    main()
    

==> calculations/runremotely.sh <==
ssh -t ks2232@compute17.fractus.cs.cornell.edu python3 partitionspread_withchildren_optimized.py;
scp ks2232@compute17.fractus.cs.cornell.edu:/home/ks2232/output.pickle output.pickle;
python3 loadpltfigure.py


==> calculations/simple_markov.py <==
import pykov
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
from scipy.stats import hypergeom
import numpy as np

def hyper(N, S, k, alpha):
    rv = hypergeom(N, S, k)
    return 1 - rv.cdf(alpha) + rv.pmf(alpha)

def main():
    # N = 100
    # B = list(range(0, int(N/2), 1))
    # C1 = [int((N - i)/2) for i in B]
    # C2 = [N - B[i] - C1[i] for i in range(len(B))]
    # k = 20
    # alpha = list(range(int(k/2), k+1))
    N = 100
    B = 20
    C1 = 40
    C2 = 40
    k = 20
    alpha = 15
    states = []
    for i in range(int((C1+C2)/2), C1+C2+1):
        states.append((i, C1+C2-i))
    chain = pykov.Chain()    
    for i in range(1, len(states)-1):
        # print(states[i])
        # Prob of going up is prob choosing red and getting maj blue
        up =   (states[i][0]/(C1+C2))*hyper(N, states[i][1], k, alpha)
        # Prob of going down is prob of choosing blue
        down = (states[i][1]/(C1+C2))*hyper(N, states[i][0], k, alpha)
        # Prob of staying is prob of choosing blue and getting maj blue 
        # or choosing red and getting maj red
        # stay = ((states[i][0]/(C1+C2))*hyper(N, states[i][0], k, alpha))+((states[i][1]/(C1+C2))*hyper(N, states[i][1], k, alpha))
        stay = 1 - up - down
        chain[(str(states[i]),str(states[i-1]))] = up
        chain[(str(states[i]),str(states[i+1]))] = down
        chain[(str(states[i]),str(states[i]))] = stay
    chain[(str(states[0]),str(states[0]))] = 1 - (states[0][1]/(C1+C2))*hyper(N, states[0][0], k, alpha)
    chain[(str(states[0]),str(states[1]))] = (states[0][1]/(C1+C2))*hyper(N, states[0][0], k, alpha)
    chain[(str(states[len(states)-1]),str(states[len(states)-1]))] = 1 - (states[i][0]/(C1+C2))*hyper(N, states[i][1], k, alpha)
    chain[(str(states[len(states)-1]),str(states[len(states)-2]))] = (states[i][0]/(C1+C2))*hyper(N, states[i][1], k, alpha)
    # for state_i in states:
    #     for state_j in states:
    for k in chain:
        print(k, chain[k])
    p = pykov.Vector({str((40, 40)):1})
    print(chain.pow(p, 300000))
            

if __name__ == '__main__':
    main()
    

==> kevinscripts/calculations.py <==
import matplotlib.pyplot as plt
import numpy as np
from sympy import Symbol, Rational, binomial, expand_func
import mpmath as mp
import math
import sys
from multiprocessing import Pool
sys.setrecursionlimit(200000)
mp.mp.dps = 20000

def hyper(N, suc, sample, x):
    total = mp.mp.mpf(0)
    bottom = binomial(N, sample)
    for i in range(x, sample+1):
        top = binomial(suc, i) * binomial(N-suc, sample-i)
        total += (top/bottom)
    return total

def binom(trials, successes, p):
    total = mp.mp.mpf(0)
    p_ = mp.mp.mpf(p)
    for i in range(successes, trials+1):
        total += (binomial(trials, i) * mp.power(p_, i) * mp.power(1 - p_, trials - i))
    return total

def test1():
    n = 1000
    b = 200
    k = 10
    alpha = 8
    step = 100
    _range = range(step, n+step, step)
    trials = 400
    _successes = [int(i) for i in np.linspace(10, trials, num=5)]
    for successes in _successes:
        results = []
        for i in _range:
            print(i)
            h = hyper(n, i, k, alpha)
            results.append(binom(trials, successes, h))
        plt.semilogy(_range, results, label=successes)
    plt.plot(_range, [2**-32 for i in _range])
    plt.legend()
    plt.show()

def test2():
    _range = range(790, 810, 2)
    for trials in [140]:
        print(trials)
        results = []
        for i in _range:
            h = hyper(1000, i, 10, 8)
            results.append(binom(trials, int(trials*0.9), h))
        plt.semilogy(_range, results, label=trials)
    plt.plot(_range, [1/(10**math.log(2**(32), 10))]*len(_range))
    plt.plot(_range, [0.5]*len(_range))
    plt.legend()
    plt.show()

def test3():
    trials = 350
    results = []
    _range = [800]
    for i in _range:
        print(i)
        h = hyper(1000, i, 10, 8)
        results.append(binom(trials, int(0.90*trials), h))
    print("-------------------------------")
    print(results)
    for index, r in enumerate(results):
        if r >= math.pow(math.e, -44):
            print(_range[index], r)
    # plt.semilogy(_range, results)
    # plt.show()

def test4():
    plt.plot(range(0, 1000), [hyper(1000, i, 10, 8) for i in range(0, 1000)])
    plt.plot(range(0, 1000), [hyper(1000, i, 20, 16) for i in range(0, 1000)])
    plt.plot(range(0, 1000), [hyper(1000, i, 40, 32) for i in range(0, 1000)])
    plt.plot(range(0, 1000), [hyper(1000, i, 80, 64) for i in range(0, 1000)])
    plt.show()

def psi(lamb):
    return (2/mp.power(lamb, 2))*h(1 + lamb)

def h(lamb):
    return lamb*(mp.log(lamb, mp.e) - 1) + 1

def theorem3(n, D, N, lamb):
    n = mp.mp.mpf(n)
    D = mp.mp.mpf(D)
    N = mp.mp.mpf(N)
    lamb = mp.mp.mpf(lamb)
    mu = D/N
    sigma_square = mu*(1-mu)
    one_minus_fn = 1 - ((n - 1)/(N-1))
    p1 = mp.power(lamb, 2)/(2*sigma_square*one_minus_fn)
    p2 = lamb/(mp.sqrt(n)*sigma_square*one_minus_fn)
    return mp.power(mp.e, -1*p1*psi(p2))

def theorem3_modified(n, D, N):
    alpha = mp.mp.mpf(0.8)
    n = mp.mp.mpf(n)
    D = mp.mp.mpf(D)
    N = mp.mp.mpf(N)
    p = D/N
    assert p <= alpha
    lamb = alpha - p
    sigma_square = p*(1-p)
    one_minus_fn = 1 - ((n - 1)/(N-1))
    p1 = -1*mp.power(lamb, 2)/(2*sigma_square*one_minus_fn)
    p2 = lamb/(mp.sqrt(n)*sigma_square*one_minus_fn)
    return mp.sqrt(n)*mp.power(mp.e, p1*psi(p2))

def regularHoeffding(n, D, N):
    alpha = mp.mp.mpf(0.8)
    n = mp.mp.mpf(n)
    D = mp.mp.mpf(D)
    N = mp.mp.mpf(N)
    p = D/N
    t = alpha - p
    return mp.power(mp.power(mp.e, -2*mp.power(t, 2)*n), 1550)

def hoeffding(n, D, N, lamb):
    n = mp.mp.mpf(n)
    D = mp.mp.mpf(D)
    N = mp.mp.mpf(N)
    lamb = mp.mp.mpf(lamb)
    p = D/N
    t = (lamb/(n*mp.sqrt(n))) + (p/n) - p
    print(lamb, t)
    return mp.power(mp.e, -2*mp.power(t, 2)*n)

def test8():
    # Measure probability of at least 1 instance of T consecutive successes over P trials
    _range = list(range(200, 1000, 5))
    for T in [100]:
        for trials in [10**j for j in range(3, 20)]:
            results = []
            for i in _range:
                print(i)
                h = hyper(1000, i, 10, 8)
                results.append((trials-T)*mp.power(h, T))
            for index, r in enumerate(results):
                if r >= 0.9:
                    print(_range[index], r)
            plt.semilogy(_range, results, label=(trials, T))
    plt.plot(_range, [1/(10**math.log(2**(32), 10))]*len(_range))
    plt.plot(_range, [0.5]*len(_range))
    # plt.ylim((10**-100,1))
    plt.legend()
    plt.show()

def test7():
    # Measure probability of at least 1 instance of T consecutive successes over P trials
    _range = list(range(200, 1000, 5))
    for T in [10]:
        for trials in [1000]:
            results = []
            for i in _range:
                print(i)
                h = hyper(1000, i, 10, 8)
                phase1 = mp.mp.mpf(0.0)
                for j in range(0, T):
                    phase1 += (binomial(trials-T-1, j) * mp.power(h, j) * mp.power(mp.mp.mpf(1) - h, trials-T-1 - j))
                phase2 = mp.power(h, T)
                results.append(phase1*(1-h)*phase2)
            for index, r in enumerate(results):
                if r >= 0.9:
                    print(_range[index], r)
            plt.semilogy(_range, results, label=(trials, T))
    plt.plot(_range, [1/(10**math.log(2**(32), 10))]*len(_range))
    plt.plot(_range, [0.5]*len(_range))
    # plt.ylim((10**-100,1))
    plt.legend()
    plt.show()

def test5Varying():
    # Measure probability of at least 1 instance of the minimum size of T consecutive successes 
    # over P trials such that the probability is less than epsilon, over varying P
    n = 300
    c = 240
    b = 60
    epsilon = mp.power(2, -32)
    # _range = list(range(500, 1000, 1))
    results = []
    for trials in [10**i for i in range(1, 20)]:
        for i in range(trials):
            h = hyper(n, c, 10, 8)
            h = mp.power(h, i)
            if mp.mp.mpf(1) - mp.power(mp.mp.mpf(1)-h, trials-i+1) <= epsilon:
                results.append((trials, i))
                print(trials, i)
                break
    plt.semilogx(list(zip(*results))[0], list(zip(*results))[1])
    # plt.ylim((10**-100,1))
    plt.legend()
    plt.show()

def test5():
    # Measure probability of at least 1 instance of T consecutive successes over P trials
    n = 100
    c = 80
    b = 20
    _range = list(range(int(c/2), c, 1))
    # _range = list(range(500, 1000, 1))
    for T in [110]:
        for trials in [10**15]:
            results = []
            # with Pool(8) as pool:
            #     results = pool.map(prob_atleast_k_identical_cons_n_trials_p_probability, [(trials, T, i) for i in _range])
            for i in _range:
                print(i)
                h = hyper(n, i+b, 40, 32)
                h = mp.power(h, T)
                results.append(mp.mp.mpf(1) - mp.power(mp.mp.mpf(1)-h, trials-T+1))
            for index, r in enumerate(results):
                if r >= 0.9:
                    print(_range[index], r)
            plt.semilogy(_range, results, label=(trials, T))
    plt.plot(_range, [1/(10**math.log(2**(32), 10))]*len(_range))
    plt.plot(_range, [0.5]*len(_range))
    # plt.ylim((10**-100,1))
    plt.legend()
    plt.show()

def probOfStreak(numCoins, minHeads, headProb, saved=None):
	if saved == None: saved = {}
	ID = (numCoins, minHeads, headProb)

	if ID in saved:
		return saved[ID]
	else:
			if minHeads > numCoins or numCoins <= mp.mp.mpf(0):
				result = mp.mp.mpf(0)
			else:
				result = headProb ** minHeads
				for firstTail in range(1, minHeads+1):
					pr = probOfStreak(numCoins-firstTail, minHeads, headProb, saved)
					result += (headProb ** (firstTail-mp.mp.mpf(1))) * (mp.mp.mpf(1) - headProb) * pr
			saved[ID] = result
			return result

def prob_atleast_k_identical_cons_n_trials_p_probability(t):
    n, k, i = t
    print(n, k, i)
    p = hyper(1000, i, 10, 8)
    p = mp.mp.mpf(p)
    return probOfStreak(n, k, p)


def test6():
    # n = mp.mp.mpf(10)
    n = 20
    D = mp.mp.mpf(200)
    N = mp.mp.mpf(1000)
    # p = mp.mp.mpf(D/N)
    # ts = np.linspace(0.0, 0.5, 100)
    # lambs = np.linspace(0.0001, 30, 10000)
    # plt.semilogy(lambs, [theorem3(n, D, N, i) for i in lambs], label="Theorem 3")
    # plt.semilogy(lambs, [hoeffding(n, D, N, i) for i in lambs], label = "Hoeffding")
    # plt.semilogy(range(200, 800), [theorem3_modified(n, i, N) for i in (range(200, 800))], label = "Modified Theorem 3")
    _range = range(200, 1000)
    plt.semilogy(_range, [regularHoeffding(n, i, N) for i in _range], label = "Regular Hoeffding")
    plt.plot(_range, [1/(10**math.log(2**(64), 10))]*len(_range))
    plt.plot(_range, [0.5]*len(_range))
    plt.legend()
    plt.show()

def main():
    test1()
    # test2()
    # test3()
    # test4()
    # test5()
    # test6()
    # test7()
    # test8()
    # test5Varying()

if __name__ == '__main__':
    main()


==> kevinscripts/calculations2.py <==
import matplotlib.pyplot as plt
import numpy as np
from multiprocessing import Pool
from sympy import binomial, zeros, pprint
import mpmath as mp
import math
import time
mp.mp.dps = 20

def hyper(N, suc, sample, x):
    total = mp.mp.mpf(0)
    bottom = binomial(N, sample)
    for i in range(x, sample+1):
        top = binomial(suc, i) * binomial(N-suc, sample-i)
        total += (top/bottom)
    return total

def binom(trials, successes, p):
    total = mp.mp.mpf(0)
    p_ = mp.mp.mpf(p)
    for i in range(successes, trials+1):
        total += (binomial(trials, i) * mp.power(p_, i) * mp.power(1 - p_, trials - i))
    return total

def test3Helper(t):
    n, k, alpha, c, b = t
    for i in range(0, 205):
        # print(i, ((0.5*c + i)*hyper(n, 0.5*c + i - 1, k, alpha)), ((0.5*c-i)*hyper(n, 0.5*c - i + b - 1, k, alpha)))
        if (((0.5*c-i)/c)*hyper(n, 0.5*c + i, k, alpha)) >= (((0.5*c+i)/c)*hyper(n, 0.5*c - i + b, k, alpha)):
            return i

def test3( _range):
    r = []    
    with Pool(4) as p:
        r = p.map(test3Helper, _range)
    plt.plot([i[1] for i in _range], r, label="alpha = {}*k".format(_range[0][2]/_range[0][1]))

def test4Helper(t):
    n, k, alpha, c, b, consecutive = t
    foundI = None
    for i in range(0, 205):
        if ((0.5*c+i)*hyper(n, 0.5*c + i - 1, k, alpha)) >= ((0.5*c-i)*hyper(n, 0.5*c - i + b - 1, k, alpha)):
            print("Found i =", i, ";", n, k, alpha, c, b)
            foundI = i
            break
            # return mp.power(hyper(n, 0.5*c + i - 1, k, alpha), consecutive)
    for i in range(1, 100):
        if mp.power(hyper(n, 0.5*c + foundI - 1, k, alpha), i) <= mp.power(2, -32):
            return i*k

def test4( _range):
    r = []
    with Pool(4) as p:
        r = p.map(test4Helper, _range)
    plt.semilogy([i[1] for i in _range], r, label="alpha = {}*k".format(float(_range[0][2])/float(_range[0][1])))

def test1(n, k, alpha, c, b):
    # Plot the g(s_i), p(s_i), and q(s_i) of the MC produced by Theta_0
    r = []
    pis = []
    qis = []
    for i in range(int(c/2)):
        pi = ((0.5*c - i)/c)*hyper(n, 0.5*c + i, k, alpha)
        qi = ((0.5*c + i)/c)*hyper(n, 0.5*c - i + b, k, alpha)
        pis.append(pi)
        qis.append(qi)
        r.append(mp.power(pi/qi, -1))
    plt.plot([int(c/2)+i for i in range(int(c/2))], [1 for i in range(int(c/2))], color="black")
    plt.plot([int(c/2)+i for i in range(int(c/2))], [0.1 for i in range(int(c/2))], color="black")
    plt.plot([int(c/2)+i for i in range(int(c/2))], [0.01 for i in range(int(c/2))], color="black")
    plt.plot([int(c/2)+i for i in range(int(c/2))], [0.001 for i in range(int(c/2))], color="black")
    plt.plot([int(c/2)+i for i in range(int(c/2))], [0.0001 for i in range(int(c/2))], color="black")
    plt.plot([int(c/2)+i for i in range(int(c/2))], [0.00001 for i in range(int(c/2))], color="black")
    plt.plot([int(c/2)+i for i in range(int(c/2))], [0.000001 for i in range(int(c/2))], color="black")
    plt.semilogy([int(c/2)+i for i in range(int(c/2))], r, label="gis; k, a = {}, {}".format(k, alpha))
    plt.semilogy([int(c/2)+i for i in range(int(c/2))], pis, label="pis; k, a = {}, {}".format(k, alpha))
    plt.semilogy([int(c/2)+i for i in range(int(c/2))], qis, label="qis; k, a = {}, {}".format(k, alpha))

def birthDeathProbabilityNonEquivocation(n, k, alpha, c, b):
    P = zeros(c, c)
    for i in range(0, c-1):
        # Birth means node finds out about equivocation
        # Select node that doesn't know and have it know
        birth = ((c-i)/c)*hyper(n, i + 1, k, 1)
        # No deaths can exist
        P[i, i+1] = birth
        P[i, i] = mp.mp.mpf(1.0) - birth
    # Last guy finds out, stays there forever
    P[c-1, c-1] = mp.mp.mpf(1.0)
    for i in range(c):
        print(P.row(i), sum(P.row(i)))
    P = np.array(P).astype(np.float64)
    P = P**(100)
    # pprint(P.col(0))
    P = np.array(P).astype(np.float64)
    plt.matshow(P)
    plt.show()

def birthDeathProbabilityStartFromMinimalRequired(n, k, alpha, c, b):
    # First, find phase shift
    phaseShift = test3Helper((n, k, alpha, c, b))
    print(n, k, alpha, c, b)    
    print("Phase shift:", phaseShift)
    # Generate birth death probabilities
    P = zeros(int(c/2), int(c/2))
    for i in range(1, int(0.5*c)-1):
        # print(i)
        # Birth means a blue becomes red
        birth = ((0.5*c-i)/c)*hyper(n, 0.5*c + i, k, alpha)
        # Death means a red becomes blue
        death = ((0.5*c+i)/c)*hyper(n, 0.5*c - i + b, k, alpha)
        P[i, i-1] = death
        P[i, i+1] = birth
        P[i, i] = mp.mp.mpf(1.0) - birth - death
    # Half blue half red
    # Choose blue, get red
    P[0, 1] = (0.5)*hyper(n, c/2, k, alpha)
    # Nothing changes
    P[0, 0] = mp.mp.mpf(1.0) - (0.5)*hyper(n, c/2, k, alpha)
    # No blue, all red
    # Choose red, get blue
    P[int(0.5*c)-1, int(0.5*c)-2] = hyper(n, b, k, alpha)
    # Choose red, get nothing
    P[int(0.5*c)-1, int(0.5*c)-1] = mp.mp.mpf(1.0) - hyper(n, b, k, alpha)
    # for i in range(int(c/2)):
    #     print(P.row(i))
    # Truncate matrix with upper left being phase shift index
    Pprime = zeros(int(c/2)-b, int(c/2)-b)
    for i in range(0, int(c/2)-b):
        newRow = P.row(i+b)
        for j in range(0, int(c/2)-b):
            Pprime[i, j] = newRow[j+b]
    Pprime[0,0] = Pprime[0,0] + P[b,b-1]
    # print("----------------------------------------------")
    for i in range(int(c/2)-b):
        print(Pprime.row(i), sum(Pprime.row(i)))
    PprimeEigen = np.array(Pprime).astype(np.float64)
    w, v = np.linalg.eig(PprimeEigen)
    print(w)
    maxw = w[0]
    maxwindex = 0
    for i in range(1, len(w)):
        if w[i] > maxw:
            maxw = w[i]
            maxwindex = i
    print(maxwindex, v[maxwindex])
    print("===============================================")
    Pprime = Pprime**(10**15*c)
    # pprint(Pprime.col(0))
    Pprime = np.array(Pprime).astype(np.float64)
    plt.matshow(Pprime)
    plt.show()

def birthDeathProbabilityStartFromPhaseShift(n, k, alpha, c, b):
    # First, find phase shift
    phaseShift = test3Helper((n, k, alpha, c, b))
    print(n, k, alpha, c, b)    
    print("Phase shift:", phaseShift)
    # Generate birth death probabilities
    P = zeros(int(c/2), int(c/2))
    for i in range(1, int(0.5*c)-1):
        # print(i)
        # Birth means a blue becomes red
        birth = ((0.5*c-i)/c)*hyper(n, 0.5*c + i, k, alpha)
        # Death means a red becomes blue
        death = ((0.5*c+i)/c)*hyper(n, 0.5*c - i + b, k, alpha)
        P[i, i-1] = death
        P[i, i+1] = birth
        P[i, i] = mp.mp.mpf(1.0) - birth - death
    # Half blue half red
    # Choose blue, get red
    P[0, 1] = (0.5)*hyper(n, c/2, k, alpha)
    # Nothing changes
    P[0, 0] = mp.mp.mpf(1.0) - (0.5)*hyper(n, c/2, k, alpha)
    # No blue, all red
    # Choose red, get blue
    P[int(0.5*c)-1, int(0.5*c)-2] = hyper(n, b, k, alpha)
    # Choose red, get nothing
    P[int(0.5*c)-1, int(0.5*c)-1] = mp.mp.mpf(1.0) - hyper(n, b, k, alpha)
    # for i in range(int(c/2)):
    #     print(P.row(i))
    # Truncate matrix with upper left being phase shift index
    Pprime = zeros(int(c/2)-phaseShift, int(c/2)-phaseShift)
    for i in range(0, int(c/2)-phaseShift):
        newRow = P.row(i+phaseShift)
        for j in range(0, int(c/2)-phaseShift):
            Pprime[i, j] = newRow[j+phaseShift]
    Pprime[0,0] = Pprime[0,0] + P[phaseShift,phaseShift-1]
    # print("----------------------------------------------")
    for i in range(int(c/2)-phaseShift):
        print(Pprime.row(i), sum(Pprime.row(i)))
    PprimeEigen = np.array(Pprime).astype(np.float64)
    w, v = np.linalg.eig(PprimeEigen)
    print(w)
    maxw = w[0]
    maxwindex = 0
    for i in range(1, len(w)):
        if w[i] > maxw:
            maxw = w[i]
            maxwindex = i
    print(maxwindex, v[maxwindex])
    print("===============================================")
    Pprime = Pprime**100000
    # pprint(Pprime.col(0))
    Pprime = np.array(Pprime).astype(np.float64)
    plt.matshow(Pprime)
    plt.show()

def Bn(pi, qi, n):
    bn = mp.mp.mpf(0.0)
    for x in range(n):
        piprod = mp.mp.mpf(1.0)
        qiprod = mp.mp.mpf(1.0)
        if x == 0:
            bn += mp.mp.mpf(1.0)
        else:
            for j in range(0, x):
                piprod = piprod * pi[j]
            for j in range(1, x+1):
                qiprod = qiprod * qi[j]
            bn += (piprod/qiprod)
    return bn

def birthDeathChainInvariantPDF(n, k, alpha, c, b):
    P = zeros(c+1, c+1)
    for i in range(1, c):
        print(i)
        # Birth means a blue becomes red
        birth = ((c-i)/c)*hyper(n, i, k, alpha)
        # Death means a red becomes blue
        death = (i/c)*hyper(n, c - i + b, k, alpha)
        P[i, i-1] = death
        P[i, i+1] = birth
        P[i, i] = mp.mp.mpf(1.0) - birth - death
    # Choose blue, get red
    P[0, 1] = hyper(n, 0, k, alpha)
    # Nothing changes
    P[0, 0] = mp.mp.mpf(1.0) - hyper(n, 0, k, alpha)
    # No blue, all red
    # Choose red, get blue
    P[c, c-1] = hyper(n, b, k, alpha)
    # Choose red, get nothing
    P[c, c] = mp.mp.mpf(1.0) - hyper(n, b, k, alpha)

    pi = []
    qi = []
    pi.append(P[0, 1])
    qi.append(mp.mp.mpf(0.0))
    for i in range(1, c):
        pi.append(P[i, i+1])
        qi.append(P[i, i-1])
    pi.append(mp.mp.mpf(0.0))
    qi.append(P[c, c-1])

    invariant = []
    for x in range(2, c+1):
        piprod = mp.mp.mpf(1.0)
        qiprod = mp.mp.mpf(1.0)
        for i in range(0, x):
            piprod = piprod*pi[i]
        for i in range(1, x+1):
            qiprod = qiprod*qi[i]
        print(piprod, qiprod)
        invariant.append((1/Bn(pi, qi, c))*(piprod/qiprod))
    plt.plot(range(2, c+1), invariant)
    plt.show()

def birthDeathProbabilityEntireRange(n, k, alpha, c, b):
    phaseShift = test3Helper((n, k, alpha, c, b))
    print(n, k, alpha, c, b)    
    print("Phase shift:", phaseShift)
    P = zeros(c, c)
    for i in range(1, c-1):
        print(i)
        # Birth means a blue becomes red
        birth = ((c-i)/c)*hyper(n, i, k, alpha)
        # Death means a red becomes blue
        death = (i/c)*hyper(n, c - i + b, k, alpha)
        P[i, i-1] = death
        P[i, i+1] = birth
        P[i, i] = mp.mp.mpf(1.0) - birth - death
    # Choose blue, get red
    P[0, 1] = hyper(n, 0, k, alpha)
    # Nothing changes
    P[0, 0] = mp.mp.mpf(1.0) - hyper(n, 0, k, alpha)
    # No blue, all red
    # Choose red, get blue
    P[c-1, c-2] = hyper(n, b, k, alpha)
    # Choose red, get nothing
    P[c-1, c-1] = mp.mp.mpf(1.0) - hyper(n, b, k, alpha)
    for i in range(c):
        print(P.row(i), sum(P.row(i)))
    Pprime = np.array(P).astype(np.float64)
    w, v = np.linalg.eig(Pprime)
    print(w)
    maxw = w[0]
    maxwindex = 0
    for i in range(1, len(w)):
        if w[i] > maxw:
            maxw = w[i]
            maxwindex = i
    print(maxwindex, v[maxwindex])
    for i in range(10, 100, 10):
        print((P**i)[60, 57])
    # for i in range(6):
    #     print(P[70, 57])
    #     P = P**10
    P = np.array(P).astype(np.float64)
    plt.matshow(P)
    plt.show()


def birthDeathProbability(n, k, alpha, c, b):
    # bi = []
    # for i in range(0, c-1):
    #     bi.append(((c-i)/c)*hyper(n, i - 1, k, alpha))
    # bi.append(mp.mp.mpf(0.0))
    # di = [mp.mp.mpf(0.0)]
    # for i in range(1, c):
    #     di.append(((i)/c)*hyper(n, c - i + b - 1, k, alpha))
    P = zeros(c/2, c/2)
    for i in range(1, int(0.5*c)-1):
        print(i)
        birth = ((0.5*c-i)/c)*hyper(n, 0.5*c + i, k, alpha)
        death = ((0.5*c+i)/c)*hyper(n, 0.5*c - i + b, k, alpha)
        P[i, i-1] = death
        P[i, i+1] = birth
        P[i, i] = mp.mp.mpf(1.0) - birth - death
    # Half blue half red
    # Choose blue, get red
    P[0, 1] = (0.5)*hyper(n, c/2, k, alpha)
    # Choose blue, get nothing
    P[0, 0] = mp.mp.mpf(1.0) - (0.5)*hyper(n, c/2, k, alpha)
    # No blue, all red
    # Choose red, get blue
    P[int(0.5*c)-1, int(0.5*c)-2] = hyper(n, b, k, alpha)
    # Choose red, get nothing
    P[int(0.5*c)-1, int(0.5*c)-1] = mp.mp.mpf(1.0) - hyper(n, b, k, alpha)
    P = P
    for i in range(int(c/2)):
        print(i, P.col(i))
    print("=======================================================")
    print("=======================================================")
    P = np.array(P).astype(np.float64)
    plt.contour(P)
    plt.legend()
    plt.show()
    # pprint(P**10000)

if __name__=="__main__":
    if True:
        i = 20
        # birthDeathProbability(10*i, 20, 16, 8*i, 2*i)
        # birthDeathProbabilityStartFromPhaseShift(10*i, 5, 4, 8*i, 2*i)
        # birthDeathProbabilityStartFromMinimalRequired(10*i, 40, 32, 8*i, 2*i)
        birthDeathProbabilityNonEquivocation(10*i, 10, 8, 8*i, 2*i)
        # birthDeathProbabilityEntireRange(10*i, 5, 4, 8*i, 2*i)
        # birthDeathChainInvariantPDF(10*i, 10, 8, 8*i, 2*i)
        exit()
    elif False:
        i = 20
        # test1(1000, 1, 1, 800, 200)
        # test1(1000, 5, 4, 800, 200)
        # test1(1000, 10, 8, 800, 200)
        test1(10*i, 20, 16, 8*i, 2*i)
        # test1(1000, 40, 32, 800, 200)
    elif True:
        step = 1
        _range = [(1000, i, i, 800, 200) for i in range(1, 100+step, step)]
        test3(_range)
    elif False:
        step = 1
        # _range = [(1000, i, int(0.8*i), 800, 200, 1) for i in range(1, 40+step, step)]
        _range = [(1000, i, i, 800, 200, 1) for i in range(1, 40+step, step)]
        test4( _range)
    plt.legend()
    plt.show()

==> kevinscripts/expected_extinction_time.py <==
import random
import math
import itertools
from scipy.stats import hypergeom
from functools import reduce
import operator

def hyper(N, S, k, a):
    rv = hypergeom(N, S, k)
    return 1.0 - rv.cdf(a) + rv.pmf(a)

def prod(iterable):
    if not len(iterable):
        return 1
    return reduce(operator.mul, iterable, 1)

def t1(births, deaths):
    sigma = 0
    for k in range(1, len(deaths)):
        top = prod(births[0:k])
        bottom = prod(deaths[0:k+1])
        sigma += (top/bottom)
    return (1/deaths[0])


# def extinction_time(births, deaths):
#     stays = [1-(births[i]+deaths[i]) for i in range(len(births))]
#     print(births, deaths, stays)
#     tm = t1(births, deaths)

def An(n, p, q):
    sigma = 0
    for i in range(1, n-1):
        print(p[1:i+1])
        print(q[1:i+1])
        print("-----------")
        top = prod(q[1:i+1])
        bottom = prod(p[1:i+1])
        sigma += top/bottom
    return sigma

def mn1(n, p, q):
    a = 1/An(n, p, q)
    top_sigma = 0
    for y in range(1, n-1):
        bottom_sigma = 0
        for z in range(1, y+1):
            top = prod(q[z+1:y+1])
            bottom = prod(p[z:y+1])
            print("y {}, z {}, top {}, bottom {}".format(y, z, q[z+1:y+1], p[z:y+1]))
            bottom_sigma += (top/bottom)
        top_sigma += bottom_sigma
    print(a * top_sigma)
    return a * top_sigma

def mn(x, p, q):
    _mn1 = mn1(len(p), p, q)
    

# Birth death discrete chain with absorbing endpoints
def vn(x, p, q):
    f = 1/An(len(p), p, q)
    sigma = 0
    for i in range(x, len(p)-2):
        top = prod(q[1:i+1])
        bottom = prod(p[1:i+1])
        sigma += (top/bottom)
    return(f*sigma)

print(mn(2, [0, 1/2, 1/2, 1/2, 0], [0, 1/2, 1/2, 1/2, 0]))

==> kevinscripts/expected_time_to_epsilon_convergence_slush.py <==
'''
This graph plots the Figure "expected_time_to_epsilon_convergence_slush.pdf"
'''

import matplotlib.pyplot as plt

results = [42.505, 41.67, 41.2525, 41.002, 41.66833333333334, 41.43, 41.87625, 41.66777777777778, 42.001, 42.27363636363636, 42.08416666666667, 42.308461538461536, 42.50071428571429, 42.66733333333333, 42.500625, 42.64764705882353, 42.778333333333336, 42.89526315789474]
network_sizes = range(200, 2000, 100)




==> kevinscripts/hoeffding_safety_slush.py <==
from scipy.stats import hypergeom
import matplotlib.pyplot as plt
import math
import mpmath as mpm
import numpy as np
from scipy.linalg import expm

mpm.mp.dps = 30

n = 100
alpha = 32
k = 40
results_stronger = []
results_weaker = []
for delta in range(0, int(n/2)):
    alpha_over_k = mpm.mpf(alpha)/mpm.mpf(k)
    delta_over_n = mpm.mpf(delta)/mpm.mpf(n)
    # Get stronger result first
    p = mpm.mpf((int(n/2) - delta))/n
    t = mpm.mpf(alpha/k) - mpm.mpf(0.5) + mpm.mpf(delta/n)
    print(t)
    results_stronger.append(mpm.power(mpm.power(p/(p+t), p+t)*mpm.power((1-p)/(1-p-t), 1-p-t), k))
    # Get weaker results
    results_weaker.append(mpm.power(mpm.e, -2*mpm.power(alpha_over_k - mpm.mpf(0.5) + delta_over_n, 2)*k))

print(results_stronger)
plt.semilogy(range(0, int(n/2)), results_stronger, label="strong")
plt.semilogy(range(0, int(n/2)), results_weaker, label="weak")
plt.legend()
plt.show()

==> kevinscripts/plot.py <==
import numpy as np
from multiprocessing import Pool
import math
from sympy import binomial, zeros
import mpmath as mp
mp.mp.dps = 20
import matplotlib.pyplot as plt
from matplotlib.colors import LogNorm
plt.style.use('seaborn-white')
import numpy as np
import pickle

def hyper(N, suc, sample, x):
    total = mp.mp.mpf(0)
    bottom = binomial(N, sample)
    for i in range(x, sample+1):
        top = binomial(suc, i) * binomial(N-suc, sample-i)
        total += (top/bottom)
    return total

def birthDeathProbability(n, k, alpha, c, b):
    P = zeros(c/2, c/2)
    for i in range(1, int(0.5*c)-1):
        print(i)
        birth = ((0.5*c-i)/c)*hyper(n, 0.5*c + i, k, alpha)
        death = ((0.5*c+i)/c)*hyper(n, 0.5*c - i + b, k, alpha)
        P[i, i-1] = death
        P[i, i+1] = birth
        P[i, i] = mp.mp.mpf(1.0) - birth - death
    # Half blue half red
    # Choose blue, get red
    P[0, 1] = (0.5)*hyper(n, c/2, k, alpha)
    # Choose blue, get nothing
    P[0, 0] = mp.mp.mpf(1.0) - (0.5)*hyper(n, c/2, k, alpha)
    # No blue, all red
    # Choose red, get blue
    P[int(0.5*c)-1, int(0.5*c)-2] = hyper(n, b, k, alpha)
    # Choose red, get nothing
    P[int(0.5*c)-1, int(0.5*c)-1] = mp.mp.mpf(1.0) - hyper(n, b, k, alpha)
    powerraise = 50000
    P = P**powerraise
    with open("./P_{}_{}_{}_{}_{}_{}.out".format(n,k,alpha,c,b,powerraise), 'wb+') as f:
        pickle.dump(P, f)
    # plt.plot(range(0, int(c/2)), P.col(20))
    P = np.array(P).astype(np.float64)    

    x = range(0, int(c/2))
    y = range(0, int(c/2))

    X, Y = np.meshgrid(x, y)
    Z = P

    # plt.imshow(Z, extent=[0, int(c/2), 0, int(c/2)], origin='lower', cmap=plt.cm.cool, alpha=0.5, norm=LogNorm())
    plt.matshow(P, cmap=plt.cm.gnuplot2)
    # contours = plt.contour(X, Y, P, cmap=plt.cm.cool)
    # plt.clabel(contours, inline=True, fontsize=12)
    plt.colorbar()

    plt.show()

def main():
    if True:
        i = 10
        birthDeathProbability(10*i, 20, 16, 8*i, 2*i)
        exit()

if __name__ == '__main__':
    main()

==> kevinscripts/plot_k_needed_for_same_security_over_increasing_network.py <==
import matplotlib.pyplot as plt
import numpy as np
from scipy.stats import hypergeom

def hyper(N, suc, sample, x):                                                                                                   
    rv = hypergeom(N, suc, sample)                                                                                              
    return 1.0 - rv.cdf(x) + rv.pmf(x)

plt.semilogx([10**i for i in range(2, 10)], [hyper(10**i, int((10**i)*0.8), 5, 4)/hyper(100, 80, 5, 4) for i in range(2, 10)])
plt.xlabel("Network size")
plt.ylabel("Ratio")
plt.title("Ratios of the probabilities of successes over various network sizes, with fixed k = 10, alpha = 0.8, and x = 0.8c.")
plt.show()

==> kevinscripts/plots/beta1.py <==
import matplotlib.pyplot as plt

k = [10, 20, 30, 40]
beta = [10.87625, 10.50125, 10.37625, 10.25125]

plt.plot(k, beta)
plt.show()

==> kevinscripts/plots/plot_various_k_phase_shift.py <==
import matplotlib.pyplot as plt
import numpy as np
from sympy import Symbol, Rational, binomial, expand_func
import mpmath as mp
import math
import matplotlib as mpl
from multiprocessing import Pool
# mpl.style.use("seaborn-dark-palette")

params = {'legend.fontsize': 40,
          'figure.figsize': (15, 5),
         'axes.labelsize': 60,
         'axes.titlesize': 60,
         'xtick.labelsize': 60,
         'ytick.labelsize': 60}
plt.rcParams.update(params)

mp.mp.dps = 20

def hyper(N, suc, sample, x):
    total = mp.mp.mpf(0)
    bottom = binomial(N, sample)
    for i in range(x, sample+1):
        top = binomial(suc, i) * binomial(N-suc, sample-i)
        total += (top/bottom)
    return total

def test3Helper(t):
    n, k, alpha, c, b = t
    print(n, k, alpha, c, b)
    for i in range(0, 205):
        # print(i, ((0.5*c + i)*hyper(n, 0.5*c + i - 1, k, alpha)), ((0.5*c-i)*hyper(n, 0.5*c - i + b - 1, k, alpha)))
        if (((0.5*c-i)/c)*hyper(n, 0.5*c + i, k, alpha)) >= (((0.5*c+i)/c)*hyper(n, 0.5*c - i + b, k, alpha)):
            print(i)
            return i

def test3( _range, lab):
    r = []    
    with Pool(4) as p:
        r = p.map(test3Helper, _range)
    plt.plot([i[1] for i in _range], r, label=r"{}".format(lab))

def main():
    print(mpl.style.available)
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif')
    step = 2
    _range = [(1000, i, i, 800, 200) for i in range(1, 100+step, step)]
    test3(_range, "\alpha = 1")
    _range = [(1000, i, math.ceil(0.8*i), 800, 200) for i in range(1, 100+step, step)]
    test3(_range, "\alpha = 0.8")
    _range = [(1000, i, math.ceil(0.6*i), 800, 200) for i in range(1, 100+step, step)]
    test3(_range, "\alpha = 0.6")

    plt.xlabel(r'k', fontsize=60)
    plt.ylabel(r's_{ps}',fontsize=60)
    plt.legend()

    plt.show()


if __name__ == '__main__':
    main()


==> kevinscripts/plots/plot_various_k_phase_shift_snowball.py <==
import matplotlib.pyplot as plt
import numpy as np
from sympy import Symbol, Rational, binomial, expand_func
import mpmath as mp
import math
import matplotlib as mpl
from multiprocessing import Pool
# mpl.style.use("seaborn-dark-palette")

params = {'legend.fontsize': 40,
          'figure.figsize': (15, 5),
         'axes.labelsize': 60,
         'axes.titlesize': 60,
         'xtick.labelsize': 60,
         'ytick.labelsize': 60}
plt.rcParams.update(params)

mp.mp.dps = 20

def hyper(N, suc, sample, x):
    total = mp.mp.mpf(0)
    bottom = binomial(N, sample)
    for i in range(x, sample+1):
        top = binomial(suc, i) * binomial(N-suc, sample-i)
        total += (top/bottom)
    return total

def test3Helper(t):
    n, k, alpha, c, b = t
    print(n, k, alpha, c, b)
    for i in range(0, 205):
        # print(i, ((0.5*c + i)*hyper(n, 0.5*c + i - 1, k, alpha)), ((0.5*c-i)*hyper(n, 0.5*c - i + b - 1, k, alpha)))
        if (((0.5*c+i)/c)*hyper(n, 0.5*c + i, k, alpha)) >= (((0.5*c-i)/c)*hyper(n, 0.5*c - i + b, k, alpha)):
            print(i)
            return i

def test3( _range, lab):
    r = []    
    with Pool(4) as p:
        r = p.map(test3Helper, _range)
    plt.plot([i[1] for i in _range], r, label=r"{}".format(lab))

def main():
    print(mpl.style.available)
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif')
    step = 2
    # _range = [(1000, i, i, 800, 200) for i in range(1, 100+step, step)]
    # test3(_range, "\alpha = 1")
    _range = [(1000, i, math.ceil(0.8*i), 800, 200) for i in range(1, 100+step, step)]
    test3(_range, "\alpha = 0.8")
    # _range = [(1000, i, math.ceil(0.6*i), 800, 200) for i in range(1, 100+step, step)]
    # test3(_range, "\alpha = 0.6")

    plt.xlabel(r'k', fontsize=60)
    plt.ylabel(r's_{ps}',fontsize=60)
    plt.legend()

    plt.show()


if __name__ == '__main__':
    main()


==> kevinscripts/plots/security_over_various_k_theta_0_bar_consecutive_predicate.py <==
import matplotlib.pyplot as plt

font=30
params = {'legend.fontsize': 40,
          'figure.figsize': (15, 5),
         'axes.labelsize': font,
         'axes.titlesize': font,
         'xtick.labelsize': font,
         'ytick.labelsize': font}
plt.rcParams.update(params)
plt.rc('text', usetex=True)
plt.rc('font', family='serif')

# n = 100, b = 20, c = 80

# k = 5, alpha = 4
# Total trials per node = 10**15
# Total trials = 10**15 * c
# Consecutive = 200, to achieve red = 60, blue = 20 (maximal successes 80, since 60 + 20 byz = 80)
# phase shift = 17 (i.e. c/2 + 17 = 57)
# Security => 7.1e-9

# k = 10, alpha = 8
# Total trials per node = 10**15
# Total trials = 10**15 * c
# Consecutive = 150, to achieve red = 60, blue = 20 (maximal successes 80, since 60 + 20 byz = 80)
# phase shift = 13 (i.e. c/2 + 13 = 53)
# Security => 8.58e-35

# k = 20, alpha = 16
# Total trials per node = 10**15
# Total trials = 10**15 * c
# Consecutive = 120, to achieve red = 60, blue = 20 (maximal successes 80, since 60 + 20 byz = 80)
# phase shift = 11 (i.e. c/2 + 11 = 51)
# Security => 1.11e-99

# k = 40, alpha = 32
# Total trials per node = 10**15
# Total trials = 10**15 * c
# Consecutive = 110, to achieve red = 60, blue = 20 (maximal successes 80, since 60 + 20 byz = 80)
# phase shift = 11 (i.e. c/2 + 11 = 51)
# Security => 0

# plt.subplot(2,1,1)
# plt.semilogy([5, 10, 20, 40], [7.1e-9, 8.85e-35, 1.11e-99, 1.0e-300])
# #plt.title("Varying k")
# plt.ylabel(r"$p_f$")
# plt.subplot(2,1,2)
# plt.plot([5, 10, 20, 40], [200, 150, 120, 110])
# plt.xlabel(r"$k$")
# plt.ylabel(r"$l$")
# plt.show()


# n = 1000, b = 200, c = 800

# k = 10, alpha = 8
# Total trials per node = 10**15
# Total trials = 10**15 * c
# Consecutive = 150, to achieve red = 600, blue = 200 (maximal successes 800, since 600 + 200 byz = 800) whp.
# Security => 3.2869724179838694e-27 * (2**-32)

# k = 20, alpha = 16
# Total trials per node = 10**15
# Total trials = 10**15 * c
# Consecutive = 120, to achieve red = 600, blue = 200 (maximal successes 800, since 600 + 200 byz = 800) whp.
# Security => 6.0085663816921785e-81 * (2**-32)

# k = 30, alpha = 24
# Total trials per node = 10**15
# Total trials = 10**15 * c
# Consecutive = 112, to achieve red = 600, blue = 200 (maximal successes 800, since 600 + 200 byz = 800) whp.
# Security => 1.7160611379789853e-136 * (2**-32)

# k = 40, alpha = 32
# Total trials per node = 10**15
# Total trials = 10**15 * c
# Consecutive = 108, to achieve red = 600, blue = 200 (maximal successes 800, since 600 + 200 byz = 800) whp.
# Security => 2.4614961144336662e-193 * (2**-32)

plt.subplot(2,1,1)
plt.semilogy([10, 20, 30, 40], [3.2869724179838694e-27 * (2**-32), 6.0085663816921785e-81 * (2**-32), 1.7160611379789853e-136 * (2**-32), 2.4614961144336662e-193 * (2**-32)])
#plt.title("Varying k")
plt.ylabel(r"$p_f$")
plt.subplot(2,1,2)
plt.plot([10, 20, 30, 40], [150, 120, 112, 108])
plt.xlabel(r"$k$")
plt.ylabel(r"$\beta$")
plt.show()

==> kevinscripts/plots/varying_k_theta_0.py <==
import matplotlib.pyplot as plt
import numpy as np
from sympy import Symbol, Rational, binomial, expand_func
import mpmath as mp
import math
import matplotlib as mpl
# mpl.style.use("seaborn-dark-palette")

params = {'legend.fontsize': 40,
          'figure.figsize': (15, 5),
         'axes.labelsize': 60,
         'axes.titlesize': 60,
         'xtick.labelsize': 60,
         'ytick.labelsize': 60}
plt.rcParams.update(params)

mp.mp.dps = 20

def hyper(N, suc, sample, x):
    total = mp.mp.mpf(0)
    bottom = binomial(N, sample)
    for i in range(x, sample+1):
        top = binomial(suc, i) * binomial(N-suc, sample-i)
        total += (top/bottom)
    return total

print(mpl.style.available)
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
for k in [1, 5, 10, 20, 40, 80, 160]:
    print(k)
    alpha = math.ceil(0.8*k)
    plt.semilogy(range(400, 800), [hyper(1000, i, k, alpha) for i in range(400, 800)], label=r"k = {}".format(k))

plt.xlabel(r's_i', fontsize=60)
plt.ylabel(r'p(s_i)',fontsize=60)
plt.legend()

plt.show()


==> kevinscripts/simulator_slush.py <==
import random
import numpy as np

def slush(sizen):
    k = 10
    alpha = 8
    iters = 100
    trials = 0
    numbers = []
    for trial in range(iters):
        n = int(sizen/2)*[0] + int(sizen/2)*[1]    
        i = 1
        while True:
            rcount = n.count(0)
            if rcount == sizen or rcount == 0:
                # print(i)
                trials +=i
                numbers.append(i/sizen)
                break
            u = random.randint(0, sizen-1)
            sample = [n[j] for j in random.sample(range(0, sizen), k)]
            if sample.count(0) >= alpha:
                n[u] = 0
            elif sample.count(1) >= alpha:
                n[u] = 1
            i += 1
    print(sizen, (trials/iters)/sizen)
    print(np.std(numbers))
    print('-------------------------')

def main():
    for nsize in [600, 1200, 2400, 4800, 9600]:
        slush(nsize)

if __name__ == '__main__':
    main()

==> kevinscripts/snowflake_complete_network_ctmc_absorption_prob_extended_reversibility_probs.py <==
from scipy.stats import hypergeom
import matplotlib.pyplot as plt
import math
import mpmath as mpm
from multiprocessing import Pool

mpm.mp.dps = 1000

def hyper(pop, succ, sample, threshold):
    rv = hypergeom(pop, succ, sample)
    return mpm.mpf(1.0) - rv.cdf(threshold) + rv.pmf(threshold)

def helper(_input):
    f, N, k, alpha, beta = _input
    correct = N - f
    births = []
    deaths = []

    '''
    State space = {alpha-1 blue,  alpha blue,  alpha+1 blue, ...,  N-alpha+1 blue}
                = {N-alpha+1 red, N-alpha red, N-alpha-1 red, ..., alpha-1 red}
    '''

    state_space = list(range(alpha-1, correct+1))

    for state in state_space:
        # Generate absorption states
        if state == alpha-1:
            births.append(0)
            deaths.append(0)
            continue
        if state == correct:
            births.append(0)
            deaths.append(0)
            continue
        # Generate transient states
        num_blue = state
        num_red = correct-state
        expected_blue_commit = num_blue * (hyper(N, num_blue, k, alpha)**beta)
        expected_red_commit = num_red * (hyper(N, num_red + f, k, alpha)**beta)
        # print(expected_blue_commit, expected_red_commit)
        # Birth rate (more blue) = Select red, sample blue majority
        sample_blue = hyper(N, num_blue, k, alpha)
        births.append((num_red-expected_red_commit)*sample_blue)
        # Death rate (less blue) = Select blue, sample red majority
        sample_red = hyper(N, num_red + f, k, alpha)
        deaths.append((num_blue-expected_blue_commit)*sample_red)
        # deaths.append((num_blue-1)*sample_red)

    # print(state_space)
    normalized_state_space = list(range(0, len(state_space)))
    # print(normalized_state_space)
    # print(births)
    # print(deaths)
    # exit()

    M = max(normalized_state_space)
    print(M)
    results_probs = []
    for s in range(M):
        print(s)
        # Calculate absorption into all-red state from state s

        # Calculate numerator
        numerator_total = mpm.mpf(0.0)

        for l in range(1, M-s+1):
            # print(l, list(range(1, M-l+1)), list(range(M-l+1, M-1+1)))
            prod1 = mpm.mpf(1.0)
            for i in list(range(1, M-l+1)):
                prod1 *= deaths[i]
            prod2 = mpm.mpf(1.0)
            for j in list(range(M-l+1, M-1+1)):
                prod2 *= births[j]
            numerator_total += prod1*prod2

        # Calculate denominator
        denominator_total = mpm.mpf(0.0)
        for l in range(1, M+1):
            # print(l, list(range(1, M-l+1)), list(range(M-l+1, M-1+1)))
            prod1 = mpm.mpf(1.0)
            for i in list(range(1, M-l+1)):
                prod1 *= deaths[i]
            prod2 = mpm.mpf(1.0)
            for j in list(range(M-l+1, M-1+1)):
                prod2 *= births[j]
            denominator_total += prod1*prod2

        p = hyper(N, s + alpha + f, k, alpha)**beta
        # print(N, s + alpha + f, k, alpha, beta, p)
        prob_reverse = numerator_total/denominator_total

        # # Prob single-commit
        # prob_single_commit_at_starting_point_s = correct*p*((mpm.mpf(1.0)-p)**(correct-1))
        # print("::", prob_reverse, prob_single_commit_at_starting_point_s)
        # prob_safety_failure = prob_single_commit_at_starting_point_s * prob_reverse

        # Prob at least single-commit
        prob_at_least_single_commit_at_starting_point_s = mpm.mpf(1.0) - (mpm.mpf(1.0) - p)**correct
        # print("::", prob_reverse, prob_at_least_single_commit_at_starting_point_s)
        prob_safety_failure = prob_at_least_single_commit_at_starting_point_s * prob_reverse

        # print(N, s, f, prob_safety_failure)
        results_probs.append(prob_safety_failure)
    # plt.semilogy(state_space[:-1], results_probs)
    # plt.show()
    # plt.plot(state_space[:-1], results_probs)
    # plt.show()
    return max(results_probs)

def experiment(N, k, alpha, beta):
    byz = range(0, N//2, 1)
    results = []
    # helper((40, 200, 30, 30, beta))
    # exit()
    with Pool(12) as p:
        results = p.map(helper, [(f, N, k, alpha, beta) for f in byz])
    print([float(i) for i in results])
    plt.plot([int(100*(f/N)) for f in byz], results)
    # plt.plot(byz, results)

def main():
    N = 200
    for k, alpha, beta in [(10, 7, 150)]:
        experiment(N, k, alpha, beta)
    plt.legend()
    plt.show()

if __name__ == '__main__':
    main()


==> kevinscripts/snowflake_complete_network_ctmc_tau_various_byz.py <==
'''
Double absorbing states Snowflake (CTMC), 
mean-time to absorption to either 0 or N
using the matrix method (Tan method)
'''

from scipy.stats import hypergeom
import matplotlib.pyplot as plt
import math
import mpmath as mpm
import numpy as np
# np.set_printoptions(threshold=np.nan)
from scipy.linalg import expm
from multiprocessing import Pool

mpm.mp.dps = 30

def hyper(pop, succ, sample, threshold):
    rv = hypergeom(pop, succ, sample)
    return mpm.mpf(1.0) - rv.cdf(threshold) + rv.pmf(threshold)

def print_matrix(matrix):
    print(np.array2string(matrix, max_line_width=np.inf))

def helper(tup):
    f, N, k, alpha, beta = tup
    # Now plot the prob of commit under bounded rounds (in this case, 
    # rounds is about c*log(N) where c is some constant)
    results = []
    print(f, N//2)
    correct = N - f

    births = []
    deaths = []

    '''
    State space = {alpha-1 blue,  alpha blue,  alpha+1 blue, ...,  N-alpha+1 blue}
                = {N-alpha+1 red, N-alpha red, N-alpha-1 red, ..., alpha-1 red}
    '''

    state_space = list(range(alpha-1, correct-alpha+2))

    for state in state_space:
        # Generate absorption states
        if state == alpha-1:
            births.append(0)
            deaths.append(0)
            continue
        # Generate transient states
        num_blue = state
        num_red = correct-state
        expected_blue_commit = num_blue * (hyper(N, num_blue, k, alpha)**beta)
        expected_red_commit = num_red * (hyper(N, num_red + f, k, alpha)**beta)
        if state < correct//2:
            # Birth rate (more blue) = Select red, sample blue majority
            sample_blue = hyper(N, num_blue+f, k, alpha)
            assert num_red >= expected_red_commit
            assert num_blue >= expected_blue_commit
            births.append((num_red-expected_red_commit)*sample_blue)
            # Death rate (less blue) = Select blue, sample red majority
            sample_red = hyper(N, num_red, k, alpha)
            deaths.append((num_blue-expected_blue_commit)*sample_red)
        elif state > correct//2:
            # Birth rate (more blue) = Select red, sample blue majority
            sample_blue = hyper(N, num_blue, k, alpha)
            assert num_red >= expected_red_commit
            assert num_blue >= expected_blue_commit
            births.append((num_red-expected_red_commit)*sample_blue)
            # Death rate (less blue) = Select blue, sample red majority
            sample_red = hyper(N, num_red+f, k, alpha)
            deaths.append((num_blue-expected_blue_commit)*sample_red)
        else:
            # Birth rate (more blue) = Select red, sample blue majority
            sample_blue = hyper(N, num_blue+f, k, alpha)
            assert num_red >= expected_red_commit
            assert num_blue >= expected_blue_commit
            births.append((num_red-expected_red_commit)*sample_blue)
            # Death rate (less blue) = Select blue, sample red majority
            sample_red = hyper(N, num_red+f, k, alpha)
            deaths.append((num_blue-expected_blue_commit)*sample_red)
    # print(state_space)
    normalized_state_space = list(range(0, len(state_space)))
    M = max(normalized_state_space)
    for start in range(M//2, M):
        print(start)
        numerator = mpm.mpf(0.0)
        for s in range(1, M):
            first_inner_sum = mpm.mpf(0.0)  
            for l in range(1, min(start, s) + 1):
                first_inner_product = mpm.mpf(1.0)
                for i in range(1, l):
                    first_inner_product *= deaths[i]
                second_inner_product = mpm.mpf(1.0)
                for j in range(l, s):
                    second_inner_product *= births[j]
                first_inner_sum += (first_inner_product * second_inner_product)
            second_inner_sum = mpm.mpf(0.0)
            for n in range(1, M - s - max(start - s, 0) + 1):
                first_inner_product = mpm.mpf(1.0)
                for i in range(s+1, M-n+1):
                    first_inner_product *= deaths[i]
                second_inner_product = mpm.mpf(1.0)
                for j in range(M-n+1, M):
                    second_inner_product *= births[j]
                second_inner_sum += (first_inner_product * second_inner_product)
            numerator += (first_inner_sum * second_inner_sum)
        denominator = mpm.mpf(0.0)
        for n in range(1, M+1):
            first_inner_product = mpm.mpf(1.0)
            for i in range(1, M-n+1):
                first_inner_product *= deaths[i]
            second_inner_product = mpm.mpf(1.0)
            for j in range(M-n+1, M):
                second_inner_product *= births[j]
            denominator += first_inner_product * second_inner_product
        results.append(numerator/denominator)
    return max(results)


PERCENT_NORMALIZED = True
MESSAGE_LOAD_NORMALIZED = False
def main():
    N = 200
    # for k, alpha, f in [(i, i, 0) for i in range(2, 8)]:
    byz_range = range(0, N//2, 1)
    with Pool(12) as p:
        results = p.map(helper, [(i, N, 10, 7, 150) for i in byz_range])
    #min_results = min(results)
    #results = [min_results/i for i in results]
    print([i / N for i in results])
    print([float(i) for i in results])
    plt.plot(byz_range, results)
    plt.legend()
    plt.show()

if __name__ == '__main__':
    main()


==> kevinscripts/test_colors_in_bins.py <==
'''
In this test, we initialize a bin with RED and BLUE balls, initially zero. 
Then, for every step, we check the count, and if there's more RED balls than 
BLUE balls we add a BLUE ball with some probability p, we add a red with probability q, 
and add nothing with probability 1 - p - q (vice versa). It must be that p > q
'''

import random
import matplotlib.pyplot as plt

def varying_rounds():
    for pp in [25]:
        averages = []
        distances = []
        rounds = range(50, 1100, 50)
        for r in rounds:
            trialsaverages = []
            trialsdistances = []
            p = pp
            q = 50 - p
            npq = 100 - p - q
            print(p, q, npq)
            for trial in range(1000):
                BINS = [0, 0]
                for _r in range(r):
                    if BINS[0] > BINS[1]:
                        index = random.randint(1, 100)
                        if 0 < index <= p:
                            BINS[1] += 1
                        elif p < index <= p + q:
                            BINS[0] += 1
                        else:
                            continue
                    elif BINS[1] > BINS[0]:
                        index = random.randint(1, 100)
                        if 0 < index <= p:
                            BINS[0] += 1
                        elif p < index <= p + q:
                            BINS[1] += 1
                        else:
                            continue
                    else:
                        index = random.randint(1, 100)
                        if index <= 50:
                            BINS[0] += 1
                        else:
                            BINS[1] += 1
                trialsaverages.append(abs(BINS[0]+BINS[1])/2)
                trialsdistances.append(abs(BINS[0]-BINS[1]))
            averages.append(sum(trialsaverages)/len(trialsaverages))
            distances.append(sum(trialsdistances)/len(trialsdistances))
        print(distances)
        plt.plot(rounds, distances, label="{}".format(p))
        # plt.plot(rounds, averages)
    plt.legend()
    plt.show()

def varying_p():
    averages = []
    distances = []
    pp = range(25, 51)
    for p in pp:
        trialsaverages = []
        trialsdistances = []
        q = 50 - p
        npq = 100 - p - q
        print(p, q, npq)
        for trial in range(50):
            BINS = [0, 0]
            for round in range(1000):
                if BINS[0] > BINS[1]:
                    index = random.randint(1, 100)
                    if 0 < index <= p:
                        BINS[1] += 1
                    elif p < index <= p + q:
                        BINS[0] += 1
                    else:
                        continue
                elif BINS[1] > BINS[0]:
                    index = random.randint(1, 100)
                    if 0 < index <= p:
                        BINS[0] += 1
                    elif p < index <= p + q:
                        BINS[1] += 1
                    else:
                        continue
                else:
                    index = random.randint(1, 100)
                    if index <= 50:
                        BINS[0] += 1
                    else:
                        BINS[1] += 1
            trialsaverages.append(abs(BINS[0]+BINS[1])/2)
            trialsdistances.append(abs(BINS[0]-BINS[1]))
        averages.append(sum(trialsaverages)/len(trialsaverages))
        distances.append(sum(trialsdistances)/len(trialsdistances))
    print(distances)
    plt.plot(pp, distances)
    # plt.plot(pp, averages)
    plt.show()

def main():
    # varying_p()
    varying_rounds()

if __name__ == '__main__':
    main()

==> kevinscripts/test_colors_in_bins_dynamic.py <==
'''
In this test, we initialize a bin with RED and BLUE balls, initially zero. 
Then, for every step, we check the count, and if there's more RED balls than 
BLUE balls we add a BLUE ball with some probability p, we add a red with probability q, 
and add nothing with probability 1 - p - q (vice versa). It must be that p > q.
'''

import random
import matplotlib.pyplot as plt

def varying_rounds():
    for pp in [25]:
        averages = []
        distances = []
        rounds = range(50, 1100, 50)
        for r in rounds:
            trialsaverages = []
            trialsdistances = []
            p = pp
            q = 50 - p
            npq = 100 - p - q
            print(p, q, npq)
            for trial in range(1000):
                BINS = [0, 0]
                for _r in range(r):
                    if BINS[0] > BINS[1]:
                        index = random.randint(1, 100)
                        if 0 < index <= p:
                            BINS[1] += 1
                        elif p < index <= p + q:
                            BINS[0] += 1
                        else:
                            continue
                    elif BINS[1] > BINS[0]:
                        index = random.randint(1, 100)
                        if 0 < index <= p:
                            BINS[0] += 1
                        elif p < index <= p + q:
                            BINS[1] += 1
                        else:
                            continue
                    else:
                        index = random.randint(1, 100)
                        if index <= 50:
                            BINS[0] += 1
                        else:
                            BINS[1] += 1
                trialsaverages.append(abs(BINS[0]+BINS[1])/2)
                trialsdistances.append(abs(BINS[0]-BINS[1]))
            averages.append(sum(trialsaverages)/len(trialsaverages))
            distances.append(sum(trialsdistances)/len(trialsdistances))
        print(distances)
        plt.plot(rounds, distances, label="{}".format(p))
        # plt.plot(rounds, averages)
    plt.legend()
    plt.show()

def varying_p():
    averages = []
    distances = []
    pp = range(25, 51)
    for p in pp:
        trialsaverages = []
        trialsdistances = []
        q = 50 - p
        npq = 100 - p - q
        print(p, q, npq)
        for trial in range(50):
            BINS = [0, 0]
            for round in range(1000):
                if BINS[0] > BINS[1]:
                    index = random.randint(1, 100)
                    if 0 < index <= p:
                        BINS[1] += 1
                    elif p < index <= p + q:
                        BINS[0] += 1
                    else:
                        continue
                elif BINS[1] > BINS[0]:
                    index = random.randint(1, 100)
                    if 0 < index <= p:
                        BINS[0] += 1
                    elif p < index <= p + q:
                        BINS[1] += 1
                    else:
                        continue
                else:
                    index = random.randint(1, 100)
                    if index <= 50:
                        BINS[0] += 1
                    else:
                        BINS[1] += 1
            trialsaverages.append(abs(BINS[0]+BINS[1])/2)
            trialsdistances.append(abs(BINS[0]-BINS[1]))
        averages.append(sum(trialsaverages)/len(trialsaverages))
        distances.append(sum(trialsdistances)/len(trialsdistances))
    print(distances)
    plt.plot(pp, distances)
    # plt.plot(pp, averages)
    plt.show()

def main():
    # varying_p()
    varying_rounds()

if __name__ == '__main__':
    main()

==> kevinscripts/test_optimal_byzantine.py <==
import random
import math
import itertools
from scipy.stats import hypergeom

def hyper(N, S, k, a):
    rv = hypergeom(N, S, k)
    return 1.0 - rv.cdf(a) + rv.pmf(a)

def main():
    _range = 10
    print("RANGE:", _range)
    outputs = []
    for seq in itertools.product("01", repeat=_range):
        trials = []
        distances = []
        _seq = [int(_s) for _s in seq]
        for trial in range(20):
            correct = [-1]*3 + [1]*3
            byzantine = [-1]*3
            k = 5
            a = 3.75
            choices = [0]*len(correct)
            indeces = []
            # _range = int(3*len(correct)*math.log(len(correct), math.e))
            for i in range(_range):
                # Set byzantine
                if seq[i] == "0":
                    byzantine = [-1]*3
                elif seq[i] == "1":
                    byzantine = [1]*3
                # Select random correct node
                index = random.randint(0, len(correct)-1)
                if correct[index] < 0:
                    indeces.append(0)
                elif correct[index] > 0:
                    indeces.append(1)
                choices[index] += 1
                correct_copy = correct[:]
                del correct_copy[index]
                sample = random.sample(correct_copy+byzantine, k)
                neg_count = len([i for i in sample if i < 0])
                pos_count = len([i for i in sample if i > 0])
                if neg_count >= a:
                    # print(sample, neg_count, neg_count/len(sample))
                    if correct[index] < 0:
                        correct[index] += -1
                    elif correct[index] > 0:
                        correct[index] = -1
                    else:
                        print("ERROR1")
                        exit(-1)
                elif pos_count >= a:
                    # print(sample, pos_count, pos_count/len(sample))
                    if correct[index] < 0:
                        correct[index] = 1
                    elif correct[index] > 0:
                        correct[index] += 1
                    else:
                        print("ERROR2")
                        exit(-1)
                elif pos_count < a and neg_count < a:
                    continue
                else:
                    print("ERROR3")
                    exit(-1)
            distance = math.sqrt(sum([(indeces[j]-_seq[j])**2 for j in range(_range)]))
            trials.append(correct[:])
            distances.append(distance)
            outputs.append((max(correct)-min(correct), distance))
            # print("CHOICES:", choices)
        trials = [max(t)-min(t) for t in trials]
        distances = sum(distances)/len(distances)
        # outputs.append((seq, trials, max(trials) - min(trials), distances))
    outputs = sorted(outputs, key=lambda x:x[0])
    for o in outputs:
        print(o)

if __name__ == '__main__':
    main()

==> kevinscripts/test_optimal_byzantine_expectation.py <==
import random
import math
import itertools
from scipy.stats import hypergeom

def hyper(N, S, k, a):
    rv = hypergeom(N, S, k)
    return 1.0 - rv.cdf(a) + rv.pmf(a)

def main():
    _range = 10
    print("RANGE:", _range)
    outputs = []
    for seq in itertools.product("01", repeat=_range):
        correct = [-1]*3 + [1]*3
        byzantine = [-1]*3
        k = 5
        a = 3.75
        choices = [0]*len(correct)
        indeces = []
        # _range = int(3*len(correct)*math.log(len(correct), math.e))
        for i in range(_range):
            # Set byzantine
            if seq[i] == "0":
                byzantine = [-1]*3
            elif seq[i] == "1":
                byzantine = [1]*3
            # Select random correct node
            index = random.randint(0, len(correct)-1)
            indeces.append(index)
            choices[index] += 1
            correct_copy = correct[:]
            del correct_copy[index]
            sample = random.sample(correct_copy+byzantine, k)
            neg_count = len([i for i in sample if i < 0])
            pos_count = len([i for i in sample if i > 0])
            if neg_count >= a:
                # print(sample, neg_count, neg_count/len(sample))
                if correct[index] < 0:
                    correct[index] += -1
                elif correct[index] > 0:
                    correct[index] = -1
                else:
                    print("ERROR1")
                    exit(-1)
            elif pos_count >= a:
                # print(sample, pos_count, pos_count/len(sample))
                if correct[index] < 0:
                    correct[index] = 1
                elif correct[index] > 0:
                    correct[index] += 1
                else:
                    print("ERROR2")
                    exit(-1)
            elif pos_count < a and neg_count < a:
                continue
            else:
                print("ERROR3")
                exit(-1)

if __name__ == '__main__':
    main()

==> kevinscripts/test_optimal_byzantine_sanity.py <==
import random
import math
import itertools
from scipy.stats import hypergeom

class CorrectNode(object):
    def __init__(self, color):
        self.color = color
        if self.color = 0:
            self.red_confidence = 1
            self.blue_confidence = 0
        else:
            self.blue_confidence = 1
            self.red_confidence = 0

    def get_color(self):
        return self.color                
        

def get_color(l):
    if abs(l[0]) > abs(l[1]):
        return -1
    elif abs(l[1] > abs(l[0])):
        return 1
    else:
        c = random.randint(0,1)
        if c:
            return 1
        else:
            return -1

def main():
    _range = 7
    outputs = []
    num_correct_each_color = 20
    num_byz = 15
    num_trials = 20
    k = 5
    a = 3.5
    outputs = []
    skipper = 0
    for byz_sequence in itertools.product("01", repeat=_range):
        for nature_sequence in itertools.product("01", repeat=_range):
            skipper += 1
            if skipper % 2 == 0:
                continue
            print("".join(byz_sequence), "".join(nature_sequence))
            trials = []
            for trial in range(num_trials):
                correct = [[-1,0]]*num_correct_each_color + [[0,1]]*num_correct_each_color
                byzantine = [-1]*num_byz            
                choices = [0]*len(correct)
                # Iterate over time
                for i in range(_range):
                    # print("--------------------------")
                    # print(byz_sequence)
                    # print(nature_sequence)
                    # print("TIME:", i, correct)
                    # Set byzantine
                    if byz_sequence[i] == "0":
                        byzantine = [[-1,0]]*num_byz
                    elif byz_sequence[i] == "1":
                        byzantine = [[0,1]]*num_byz
                    # Correct node color
                    corr_color = nature_sequence[i]
                    corr_color_index = None
                    if corr_color == "0":
                        # Red node was chosen, go ahead and find all red nodes 
                        # and select one of them uniformly at random
                        _indeces_red = []
                        for _i in range(len(correct)):
                            if get_color(correct[_i]) == -1:
                                _indeces_red.append(_i)
                        if _indeces_red:
                            # At least one red color node exists
                            corr_color_index = random.choice(_indeces_red)
                        else:
                            # print("No color red nodes exist, don't know what to do:")
                            # print(correct)
                            # print(_indeces_red)
                            # exit(-1)
                            continue
                    elif corr_color == "1":
                        # Blue node was chosen, go ahead and find all blue nodes 
                        # and select one of them uniformly at random
                        _indeces_blue = []
                        for _i in range(len(correct)):
                            if get_color(correct[_i]) == 1:
                                _indeces_blue.append(_i)
                        if _indeces_blue:
                            # At least one blue color node exists
                            corr_color_index = random.choice(_indeces_blue)
                        else:
                            # print("No color blue nodes exist, don't know what to do:")
                            # print(correct)                    
                            # exit(-1)
                            continue
                    correct_copy = correct[:]
                    del correct_copy[corr_color_index]
                    sample = random.sample(correct_copy+byzantine, k)
                    sample = [get_color(_i) for _i in sample]
                    neg_count = len([_i for _i in sample if _i == -1])
                    pos_count = len([_i for _i in sample if _i == 1])
                    if neg_count >= a:
                        correct[corr_color_index][0] += -1
                    elif pos_count >= a:
                        correct[corr_color_index][1] += 1
                    elif pos_count < a and neg_count < a:
                        continue
                pos_deltas = []
                neg_deltas = []
                for i in range(len(correct)):
                    if get_color(correct[i]) == -1:
                        neg_deltas.append(-1*(abs(correct[i][0])-abs(correct[i][1])))
                    if get_color(correct[i]) == 1:
                        pos_deltas.append(abs(correct[i][1]-correct[i][0]))
                if len(neg_deltas) == 0:
                    neg_deltas.append(0)
                if len(pos_deltas) == 0:
                    pos_deltas.append(0)
                trials.append([min(neg_deltas), max(pos_deltas)])
            distance = len([i for i in range(_range) if byz_sequence[i] != nature_sequence[i]])
            neg_av = sum(list(zip(*trials))[0])/len(trials)
            pos_av = sum(list(zip(*trials))[1])/len(trials)
            outputs.append([byz_sequence, nature_sequence, 
            distance, neg_av, pos_av, (neg_av+pos_av)/2, abs(neg_av-pos_av)])
    outputs = sorted(outputs, key=lambda x:(x[2]))
    
    import matplotlib.pyplot as plt    
    twoD = True
    if twoD:
        x = []
        z = []
        for i in outputs:
            print(i)
            x.append(i[2])
            z.append(i[5])
        plt.scatter(x, z)    
        plt.show()
    else:
        from mpl_toolkits.mplot3d import Axes3D    
        fig = plt.figure()
        ax = fig.add_subplot(111, projection='3d')    
        x = []
        y = []
        z = []
        for i in outputs:
            x.append(i[2])
            y.append(i[5])
            z.append(i[6])
        ax.scatter(x, y, z)
        plt.show()

if __name__ == '__main__':
    main()

==> obsolete/plots/minimal_k_varying_b.py <==
import matplotlib.pyplot as plt

font=30
params = {'legend.fontsize': 40,
          'figure.figsize': (15, 5),
         'axes.labelsize': font,
         'axes.titlesize': font,
         'xtick.labelsize': font,
         'ytick.labelsize': font}
plt.rcParams.update(params)
plt.rc('text', usetex=True)
plt.rc('font', family='serif')

# Consecutive predicate used
# n = 100, b = 0, c = 100
# Total trials per node = 10**15
# Total trials = 10**15 * c
# k = 5, alpha = 4

# Consecutive = 200, to achieve red = 60, blue = 20 (maximal successes 80, since 60 + 20 byz = 80)
# phase shift = 17 (i.e. c/2 + 17 = 57)
# Security => 7.1e-9

# k = 10, alpha = 8
# Total trials per node = 10**15
# Total trials = 10**15 * c
# Consecutive = 150, to achieve red = 60, blue = 20 (maximal successes 80, since 60 + 20 byz = 80)
# phase shift = 13 (i.e. c/2 + 13 = 53)
# Security => 8.58e-35

# k = 20, alpha = 16
# Total trials per node = 10**15
# Total trials = 10**15 * c
# Consecutive = 120, to achieve red = 60, blue = 20 (maximal successes 80, since 60 + 20 byz = 80)
# phase shift = 11 (i.e. c/2 + 11 = 51)
# Security => 1.11e-99

# k = 40, alpha = 32
# Total trials per node = 10**15
# Total trials = 10**15 * c
# Consecutive = 110, to achieve red = 60, blue = 20 (maximal successes 80, since 60 + 20 byz = 80)
# phase shift = 11 (i.e. c/2 + 11 = 51)
# Security => 0

plt.subplot(2,1,1)
plt.semilogy([5, 10, 20, 40], [7.1e-9, 8.85e-35, 1.11e-99, 1.0e-300])
#plt.title("Varying k")
plt.ylabel(r"$p_f$")
plt.subplot(2,1,2)
plt.plot([5, 10, 20, 40], [200, 150, 120, 110])
plt.xlabel(r"$k$")
plt.ylabel(r"$l$")
plt.show()


==> obsolete/plots/trend_divergence.py <==
import matplotlib.pyplot as plt
import numpy as np
from multiprocessing import Pool
from sympy import binomial, zeros, pprint
import mpmath as mp
import math
mp.mp.dps = 20

def hyper(N, suc, sample, x):
    total = mp.mp.mpf(0)
    bottom = binomial(N, sample)
    for i in range(x, sample+1):
        top = binomial(suc, i) * binomial(N-suc, sample-i)
        total += (top/bottom)
    return total

def main():
    n = 1000
    b = 200
    k = 10
    alpha = 8
    _range = range(0, 1001)
    plot1 = [hyper(1000, i, k, alpha) for i in _range]
    plot2 = [hyper(1000, 1000-i, k, alpha) for i in _range]
    plt.semilogy(_range, plot1, color="red", label="Probability of \mathtt{R} successful sample")
    plt.semilogy(_range, plot2, color="blue", label="Probability of \mathtt{B} successful sample")
    plt.xlabel("Number of \mathtt{R}")
    plt.ylabel("Probability of a success")
    plt.legend()
    plt.show()

if __name__ == '__main__':
    main()
